Long-range Rydberg-Rydberg interactions in calcium, strontium and ytterbium

Long-range dipole-dipole and quadrupole-quadrupole interactions between pairs of Rydberg atoms are calculated perturbatively for calcium, strontium and ytterbium within the Coulomb approximation. Quantum defects, obtained by fitting existing laser spectroscopic data, are provided for all $S$, $P$, $D$ and $F$ series of strontium and for the $^3P_2$ series of calcium. The results show qualitative differences with the alkali metal atoms, including isotropically attractive interactions of the strontium $^1S_0$ states and a greater rarity of F\"orster resonances. Only two such resonances are identified, both in triplet series of strontium. The angular dependence of the long range interaction is briefly discussed.

==> anc/Calcium/FinalC5s/Calcium1D2nonsymmsC5.csv <==
n,(2;2)(2;2),(2;1)(2;1),(2;0)(2;0),(2;-1)(2;-1),(2;-2)(2;-2),(1;1)(1;1),(1;0)(1;0),(1;-1)(1;-1),(0;0)(0;0),(2;-2)(0;0),(2;-2)(1;-1),(1;-1)(0;0),(2;-1)(1;0),(2;0)(1;1)
30,89935250000,-44967620000,-89935250000,-44967620000,89935250000,22483810000,44967620000,22483810000,89935250000,14989210000,89935250000,14989210000,36715910000,-36715910000
31,117971800000,-58985910000,-117971800000,-58985910000,117971800000,29492960000,58985910000,29492960000,117971800000,19661970000,117971800000,19661970000,48161800000,-48161800000
32,153408600000,-76704280000,-153408600000,-76704280000,153408600000,38352140000,76704280000,38352140000,153408600000,25568090000,153408600000,25568090000,62628790000,-62628790000
33,197865400000,-98932700000,-197865400000,-98932700000,197865400000,49466350000,98932700000,49466350000,197865400000,32977570000,197865400000,32977570000,80778210000,-80778210000
34,253248100000,-126624000000,-253248100000,-126624000000,253248100000,63312020000,126624000000,63312020000,253248100000,42208010000,253248100000,42208010000,103388100000,-103388100000
35,321787300000,-160893700000,-321787300000,-160893700000,321787300000,80446830000,160893700000,80446830000,321787300000,53631220000,321787300000,53631220000,131369100000,-131369100000
36,406081800000,-203040900000,-406081800000,-203040900000,406081800000,101520500000,203040900000,101520500000,406081800000,67680310000,406081800000,67680310000,165782200000,-165782200000
37,509145100000,-254572500000,-509145100000,-254572500000,509145100000,127286300000,254572500000,127286300000,509145100000,84857520000,509145100000,84857520000,207857600000,-207857600000
38,634455700000,-317227800000,-634455700000,-317227800000,634455700000,158613900000,317227800000,158613900000,634455700000,105742600000,634455700000,105742600000,259015400000,-259015400000
39,786020300000,-393010200000,-786020300000,-393010200000,786020300000,196505100000,393010200000,196505100000,786020300000,131003400000,786020300000,131003400000,320891500000,-320891500000
40,968420600000,-484210300000,-968420600000,-484210300000,968420600000,242105100000,484210300000,242105100000,968420600000,161403400000,968420600000,161403400000,395356000000,-395356000000
41,1186894000000,-593446800000,-1186894000000,-593446800000,1186894000000,296723400000,593446800000,296723400000,1186894000000,197815600000,1186894000000,197815600000,484547300000,-484547300000
42,1447396000000,-723698100000,-1447396000000,-723698100000,1447396000000,361849100000,723698100000,361849100000,1447396000000,241232700000,1447396000000,241232700000,590897100000,-590897100000
43,1756684000000,-878342200000,-1756684000000,-878342200000,1756684000000,439171100000,878342200000,439171100000,1756684000000,292780700000,1756684000000,292780700000,717163400000,-717163400000
44,2122396000000,-1061198000000,-2122396000000,-1061198000000,2122396000000,530599000000,1061198000000,530599000000,2122396000000,353732700000,2122396000000,353732700000,866464600000,-866464600000
45,2553142000000,-1276571000000,-2553142000000,-1276571000000,2553142000000,638285400000,1276571000000,638285400000,2553142000000,425523600000,2553142000000,425523600000,1042316000000,-1042316000000
46,3058601000000,-1529300000000,-3058601000000,-1529300000000,3058601000000,764650200000,1529300000000,764650200000,3058601000000,509766800000,3058601000000,509766800000,1248669000000,-1248669000000
49,5138313000000,-2569157000000,-5138313000000,-2569157000000,5138313000000,1284578000000,2569157000000,1284578000000,5138313000000,856385500000,5138313000000,856385500000,2097708000000,-2097708000000
50,6064582000000,-3032291000000,-6064582000000,-3032291000000,6064582000000,1516146000000,3032291000000,1516146000000,6064582000000,1010764000000,6064582000000,1010764000000,2475855000000,-2475855000000
51,7133887000000,-3566943000000,-7133887000000,-3566943000000,7133887000000,1783472000000,3566943000000,1783472000000,7133887000000,1188981000000,7133887000000,1188981000000,2912397000000,-2912397000000
52,8364768000000,-4182384000000,-8364768000000,-4182384000000,8364768000000,2091192000000,4182384000000,2091192000000,8364768000000,1394128000000,8364768000000,1394128000000,3414902000000,-3414902000000
53,9777728000000,-4888864000000,-9777728000000,-4888864000000,9777728000000,2444432000000,4888864000000,2444432000000,9777728000000,1629621000000,9777728000000,1629621000000,3991741000000,-3991741000000
54,11395390000000,-5697694000000,-11395390000000,-5697694000000,11395390000000,2848847000000,5697694000000,2848847000000,11395390000000,1899231000000,11395390000000,1899231000000,4652148000000,-4652148000000


==> anc/Calcium/FinalC5s/Calcium1D2symmsC5.csv <==
n,"K=0 Omega=0","K=1 Omega=0","K=2 Omega=0","K=3 Omega=0","K=4 Omega=0","K=1 Omega=1","K=2 Omega=1","K=3 Omega=1","K=4 Omega=1","K=2 Omega=2","K=3 Omega=2","K=4 Omega=2","K=3 Omega=3","K=4 Omega=3","K=4 Omega=4"
30,-408333000000,-894507000000,1273560000000,2341850000000,2753130000000,-773869000000,-1192630000000,951410000000,1015090000000,723671000000,-1688570000000,-1567950000000,723671000000,-2171010000000,1447340000000
31,-535423000000,-1172910000000,1669940000000,3070730000000,3610020000000,-1014730000000,-1563830000000,1331030000000,1331030000000,948908000000,-2214120000000,-2055970000000,948908000000,-2846720000000,1897820000000
32,-696015000000,-1524710000000,2170820000000,3991750000000,4692790000000,-1319080000000,-2032880000000,1730250000000,1621700000000,1233520000000,-2878210000000,-2672620000000,1233520000000,-3700550000000,2467040000000
33,-897434000000,-1965950000000,2799030000000,5146920000000,6050830000000,-1700810000000,-2621170000000,2230970000000,2091010000000,1590480000000,-3711130000000,-3446050000000,1590480000000,-4771450000000,3180970000000
34,-1148300000000,-2515500000000,3581460000000,6585660000000,7742250000000,-2176250000000,-3353880000000,2675520000000,2854610000000,2035080000000,-4748520000000,-4409340000000,2035080000000,-6105240000000,4070160000000
35,-1458700000000,-3195460000000,4549560000000,8365830000000,9835050000000,-4260470000000,-4260470000000,3626240000000,3626240000000,2585180000000,-6032100000000,-5601230000000,2585180000000,-7755550000000,5170370000000
36,-1840370000000,-4031570000000,5739980000000,10554800000000,12408500000000,-3487860000000,-5375240000000,4288040000000,4575060000000,3261610000000,-7610430000000,-7066830000000,3261610000000,-9784840000000,6523230000000
37,-2306950000000,-5053680000000,7195210000000,13230700000000,15554300000000,-4372120000000,-6738000000000,5734950000000,5734950000000,4088510000000,-9539860000000,-8858440000000,4088510000000,-12265500000000,8177020000000
38,-2874160000000,-6296220000000,8964280000000,16483700000000,19378600000000,-5447080000000,-8394660000000,7145000000000,7145000000000,5093750000000,-11885400000000,-11036500000000,5093750000000,-15281200000000,10187500000000
39,-3560100000000,-7798870000000,11103700000000,20417700000000,24003500000000,-6747080000000,-10398100000000,8294980000000,8850220000000,6309420000000,-14722000000000,-13670400000000,6309420000000,-18928300000000,12618800000000
40,-4385490000000,-9606990000000,13678000000000,25151400000000,29568600000000,-8311350000000,-12808900000000,10902100000000,10902100000000,7772220000000,-18135200000000,-16839800000000,7772220000000,-23316700000000,15544400000000
41,-5373990000000,-11772400000000,16761100000000,30820600000000,36233400000000,-10184700000000,-15696000000000,12521300000000,13359400000000,9524090000000,-22222900000000,-20635500000000,9524090000000,-28572300000000,19048200000000
42,-6552520000000,-14354200000000,20436800000000,37579700000000,44179500000000,-12418300000000,-19138200000000,15267300000000,16289200000000,11612800000000,-27096400000000,-25161000000000,11612800000000,-34838300000000,23225500000000
43,-7951610000000,-17419100000000,24800500000000,45603700000000,53612700000000,-15069800000000,-23224600000000,18527100000000,19767300000000,14092300000000,-32882100000000,-30533300000000,14092300000000,-42276900000000,28184600000000
44,-9605780000000,-21042700000000,29959700000000,55090500000000,64765700000000,-18204800000000,-28056000000000,22381300000000,23879400000000,17023900000000,-39722500000000,-36885100000000,17023900000000,-51071700000000,34047800000000
45,-11553900000000,-25310400000000,36035800000000,66263400000000,77900700000000,-21896900000000,-33746000000000,28722400000000,28722400000000,20476500000000,-47778600000000,-44365800000000,20476500000000,-61429600000000,40953100000000
46,-13839800000000,-30317800000000,43165200000000,79373100000000,93312800000000,-40422400000000,-40422400000000,34404900000000,34404900000000,24527600000000,-57231200000000,-53143200000000,24527600000000,-73582900000000,49055300000000
49,-23243400000000,-50917700000000,72494400000000,133304000000000,156716000000000,-44050700000000,-67887900000000,54156800000000,57781900000000,41193300000000,-96117700000000,-89252200000000,41193300000000,-123580000000000,82386600000000
50,-27431100000000,-60091400000000,85555500000000,157321000000000,184950000000000,-51987200000000,-80119000000000,63914000000000,68192200000000,48615000000000,-113435000000000,-105332000000000,48615000000000,-145845000000000,97229900000000
51,-32265100000000,-70681000000000,100632000000000,185045000000000,217543000000000,-61148600000000,-94238000000000,75177300000000,80209300000000,57182100000000,-133425000000000,-123895000000000,57182100000000,-171546000000000,114364000000000
52,-37829300000000,-82870000000000,117987000000000,216956000000000,255059000000000,-71693800000000,-110489000000000,88141700000000,94041500000000,67043200000000,-156434000000000,-145260000000000,67043200000000,-201130000000000,134086000000000
53,-44216200000000,-96861300000000,137907000000000,253586000000000,298122000000000,-83798200000000,-129144000000000,109919000000000,109919000000000,78362400000000,-182846000000000,-169785000000000,78362400000000,-235087000000000,156725000000000
54,-51528000000000,-112879000000000,160712000000000,295520000000000,347420000000000,-150500000000000,-150500000000000,128096000000000,128096000000000,91320800000000,-213082000000000,-197862000000000,91320800000000,-273962000000000,182642000000000


==> anc/Calcium/FinalC5s/Calcium1P1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,571955000000,0,-1143910000000,0,571955000000,0,2287820000000,0,1143910000000,0
31,757126000000,0,-1514250000000,0,757126000000,0,3028500000000,0,1514250000000,0
32,992766000000,0,-1985530000000,0,992766000000,0,3971060000000,0,1985530000000,0
33,1290230000000,0,-2580470000000,0,1290230000000,0,5160940000000,0,2580470000000,0
34,1662950000000,0,-3325890000000,0,1662950000000,0,6651780000000,0,3325890000000,0
35,2126660000000,0,-4253320000000,0,2126660000000,0,8506630000000,0,4253320000000,0
36,2699790000000,0,-5399580000000,0,2699790000000,0,10799200000000,0,5399580000000,0
37,3403760000000,0,-6807530000000,0,3403760000000,0,13615100000000,0,6807530000000,0
38,4263390000000,0,-8526780000000,0,4263390000000,0,17053600000000,0,8526780000000,0
39,5307290000000,0,-10614600000000,0,5307290000000,0,21229200000000,0,10614600000000,0
40,6568340000000,0,-13136700000000,0,6568340000000,0,26273300000000,0,13136700000000,0
41,8084140000000,0,-16168300000000,0,8084140000000,0,32336600000000,0,16168300000000,0
42,9897610000000,0,-19795200000000,0,9897610000000,0,39590500000000,0,19795200000000,0
43,12057500000000,0,-24115000000000,0,12057500000000,0,48230000000000,0,24115000000000,0
44,14619100000000,0,-29238200000000,0,14619100000000,0,58476300000000,0,29238200000000,0
45,17644700000000,0,-35289400000000,0,17644700000000,0,70578900000000,0,35289400000000,0
46,21204700000000,0,-42409400000000,0,21204700000000,0,84818800000000,0,42409400000000,0
47,25378000000000,0,-50755900000000,0,25378000000000,0,101512000000000,0,50755900000000,0
48,30252900000000,0,-60505800000000,0,30252900000000,0,121012000000000,0,60505800000000,0
49,35928400000000,0,-71856700000000,0,35928400000000,0,143713000000000,0,71856700000000,0
50,42514400000000,0,-85028800000000,0,42514400000000,0,170058000000000,0,85028800000000,0
51,50133600000000,0,-100267000000000,0,50133600000000,0,200534000000000,0,100267000000000,0
52,58921700000000,0,-117843000000000,0,58921700000000,0,235687000000000,0,117843000000000,0
53,69029300000000,0,-138059000000000,0,69029300000000,0,276117000000000,0,138059000000000,0
54,80622600000000,0,-161245000000000,0,80622600000000,0,322490000000000,0,161245000000000,0
55,93885100000000,0,-187770000000000,0,93885100000000,0,375541000000000,0,187770000000000,0
56,109019000000000,0,-218037000000000,0,109019000000000,0,436075000000000,0,218037000000000,0
57,126245000000000,0,-252490000000000,0,126245000000000,0,504981000000000,0,252490000000000,0
58,145808000000000,0,-291616000000000,0,145808000000000,0,583231000000000,0,291616000000000,0
59,167973000000000,0,-335947000000000,0,167973000000000,0,671893000000000,0,335947000000000,0
60,193033000000000,0,-386066000000000,0,193033000000000,0,772131000000000,0,386066000000000,0
61,221305000000000,0,-442609000000000,0,221305000000000,0,885218000000000,0,442609000000000,0
62,253135000000000,0,-506270000000000,0,253135000000000,0,1.01254E+15,0,506270000000000,0
63,288901000000000,0,-577803000000000,0,288901000000000,0,1.15561E+15,0,577803000000000,0
64,329014000000000,0,-658028000000000,0,329014000000000,0,1.31606E+15,0,658028000000000,0
65,373917000000000,0,-747835000000000,0,373917000000000,0,1.49567E+15,0,747835000000000,0
66,424095000000000,0,-848189000000000,0,424095000000000,0,1.69638E+15,0,848189000000000,0
67,480067000000000,0,-960134000000000,0,480067000000000,0,1.92027E+15,0,960134000000000,0
68,542400000000000,0,-1.0848E+15,0,542400000000000,0,2.1696E+15,0,1.0848E+15,0
69,611703000000000,0,-1.22341E+15,0,611703000000000,0,2.44681E+15,0,1.22341E+15,0
70,688633000000000,0,-1.37727E+15,0,688633000000000,0,2.75453E+15,0,1.37727E+15,0


==> anc/Calcium/FinalC5s/Calcium1P1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,3511720000000,161163000,-2341150000000,107442000,585286000000,26860600
31,4644560000000,197393000,-3096380000000,131595000,774094000000,32898800
32,6085150000000,240661000,-4056770000000,160440000,1014190000000,40110100
33,7902530000000,292147000,-5268350000000,194764000,1317090000000,48691100
34,10178200000000,353197000,-6785480000000,235465000,1696370000000,58866100
35,13007900000000,425338000,-8671950000000,283559000,2167990000000,70889700
36,16503500000000,510300000,-11002300000000,340200000,2750580000000,85050000
37,20794900000000,610030000,-13863300000000,406687000,3465810000000,101672000
38,26032700000000,726717000,-17355100000000,484478000,4338780000000,121119000
39,32390500000000,862812000,-21593700000000,575208000,5398420000000,143802000
40,40067600000000,1021050000,-26711700000000,680702000,6677930000000,170175000
41,49292000000000,1204490000,-32861400000000,802990000,8215340000000,200748000
42,60323800000000,1416490000,-40215900000000,944328000,10054000000000,236082000
43,73458300000000,1660820000,-48972200000000,1107210000,12243100000000,276803000
44,89030200000000,1941600000,-59353500000000,1294400000,14838400000000,323600000
45,107417000000000,2263390000,-71611500000000,1508930000,17902900000000,377232000
46,129045000000000,2631200000,-86030100000000,1754140000,21507500000000,438534000
47,154391000000000,3050530000,-102928000000000,2033690000,25731900000000,508422000
48,183991000000000,3527390000,-122661000000000,2351590000,30665200000000,587898000
49,218443000000000,4068340000,-145628000000000,2712230000,36407100000000,678057000
50,258411000000000,4680560000,-172274000000000,3120370000,43068600000000,780093000
51,304639000000000,5371840000,-203092000000000,3581220000,50773100000000,895306000
52,357946000000000,6150640000,-238631000000000,4100430000,59657600000000,1025110000
53,419243000000000,7026160000,-279496000000000,4684110000,69873900000000,1171030000
54,489536000000000,8008340000,-326357000000000,5338890000,81589400000000,1334720000
55,569933000000000,9107950000,-379955000000000,6071970000,94988800000000,1517990000
56,661654000000000,10336600000,-441103000000000,6891060000,110276000000000,1722760000
57,766040000000000,11706800000,-510693000000000,7804520000,127673000000000,1951130000
58,884562000000000,13232000000,-589708000000000,8821340000,147427000000000,2205340000
59,1.01883E+15,14926800000,-679219000000000,9951180000,169805000000000,2487790000
60,1.1706E+15,16806600000,-780400000000000,11204400000,195100000000000,2801100000
61,1.3418E+15,18888200000,-894532000000000,12592100000,223633000000000,3148040000
62,1.53452E+15,21189500000,-1.02301E+15,14126300000,255753000000000,3531580000
63,1.75103E+15,23729500000,-1.16735E+15,15819700000,291838000000000,3954920000
64,1.99382E+15,26528800000,-1.32921E+15,17685800000,332303000000000,4421460000
65,2.26557E+15,29609100000,-1.51038E+15,19739400000,377595000000000,4934840000
66,2.56919E+15,32993600000,-1.71279E+15,21995800000,428198000000000,5498940000
67,2.90784E+15,36707300000,-1.93856E+15,24471500000,484639000000000,6117880000
68,3.28491E+15,40776500000,-2.18994E+15,27184300000,547486000000000,6796080000
69,3.7041E+15,45229100000,-2.4694E+15,30152800000,617350000000000,7538190000
70,4.16937E+15,50095200000,-2.77958E+15,33396800000,694895000000000,8349190000


==> anc/Calcium/FinalC5s/Calcium3D1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,244727000000,0,-489454000000,0,244727000000,0,978908000000,0,489454000000,0
31,318239000000,0,-636477000000,0,318239000000,0,1272950000000,0,636477000000,0
32,410386000000,0,-820773000000,0,410386000000,0,1641550000000,0,820773000000,0
33,525081000000,0,-1050160000000,0,525081000000,0,2100320000000,0,1050160000000,0
34,666895000000,0,-1333790000000,0,666895000000,0,2667580000000,0,1333790000000,0
35,841148000000,0,-1682300000000,0,841148000000,0,3364590000000,0,1682300000000,0
36,1054000000000,0,-2108000000000,0,1054000000000,0,4216010000000,0,2108000000000,0
37,1312570000000,0,-2625130000000,0,1312570000000,0,5250260000000,0,2625130000000,0
38,1625010000000,0,-3250010000000,0,1625010000000,0,6500030000000,0,3250010000000,0
39,2000670000000,0,-4001350000000,0,2000670000000,0,8002700000000,0,4001350000000,0
40,2450230000000,0,-4900470000000,0,2450230000000,0,9800930000000,0,4900470000000,0
41,2985800000000,0,-5971610000000,0,2985800000000,0,11943200000000,0,5971610000000,0
42,3621120000000,0,-7242240000000,0,3621120000000,0,14484500000000,0,7242240000000,0
43,4371700000000,0,-8743410000000,0,4371700000000,0,17486800000000,0,8743410000000,0
44,5255030000000,0,-10510100000000,0,5255030000000,0,21020100000000,0,10510100000000,0
45,6290730000000,0,-12581500000000,0,6290730000000,0,25162900000000,0,12581500000000,0
46,7500810000000,0,-15001600000000,0,7500810000000,0,30003200000000,0,15001600000000,0
47,8909840000000,0,-17819700000000,0,8909840000000,0,35639400000000,0,17819700000000,0
48,10545200000000,0,-21090500000000,0,10545200000000,0,42180900000000,0,21090500000000,0
49,12437400000000,0,-24874900000000,0,12437400000000,0,49749800000000,0,24874900000000,0
50,14620300000000,0,-29240700000000,0,14620300000000,0,58481300000000,0,29240700000000,0
51,17131300000000,0,-34262600000000,0,17131300000000,0,68525300000000,0,34262600000000,0
52,20011800000000,0,-40023700000000,0,20011800000000,0,80047300000000,0,40023700000000,0
53,23307500000000,0,-46615000000000,0,23307500000000,0,93230000000000,0,46615000000000,0
54,27068600000000,0,-54137200000000,0,27068600000000,0,108274000000000,0,54137200000000,0
55,31350400000000,0,-62700800000000,0,31350400000000,0,125402000000000,0,62700800000000,0
56,36213500000000,0,-72427000000000,0,36213500000000,0,144854000000000,0,72427000000000,0
57,41724200000000,0,-83448400000000,0,41724200000000,0,166897000000000,0,83448400000000,0
58,47955200000000,0,-95910300000000,0,47955200000000,0,191821000000000,0,95910300000000,0
59,54985500000000,0,-109971000000000,0,54985500000000,0,219942000000000,0,109971000000000,0
60,62901600000000,0,-125803000000000,0,62901600000000,0,251607000000000,0,125803000000000,0
61,71797500000000,0,-143595000000000,0,71797500000000,0,287190000000000,0,143595000000000,0
62,81775300000000,0,-163551000000000,0,81775300000000,0,327101000000000,0,163551000000000,0
63,92945900000000,0,-185892000000000,0,92945900000000,0,371784000000000,0,185892000000000,0
64,105429000000000,0,-210859000000000,0,105429000000000,0,421718000000000,0,210859000000000,0
65,119356000000000,0,-238712000000000,0,119356000000000,0,477424000000000,0,238712000000000,0
66,134866000000000,0,-269733000000000,0,134866000000000,0,539466000000000,0,269733000000000,0
67,152113000000000,0,-304225000000000,0,152113000000000,0,608450000000000,0,304225000000000,0
68,171258000000000,0,-342517000000000,0,171258000000000,0,685033000000000,0,342517000000000,0
69,192480000000000,0,-384960000000000,0,192480000000000,0,769921000000000,0,384960000000000,0
70,215968000000000,0,-431937000000000,0,215968000000000,0,863873000000000,0,431937000000000,0


==> anc/Calcium/FinalC5s/Calcium3D1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,1190730000000,21536300,-793823000000,14357500,198456000000,3589390
31,1558850000000,25859600,-1039240000000,17239700,259809000000,4309930
32,2022950000000,30913600,-1348630000000,20609100,337158000000,5152270
33,2603720000000,36804600,-1735820000000,24536400,433954000000,6134090
34,3325470000000,43651800,-2216980000000,29101200,554244000000,7275290
35,4216550000000,51589600,-2811030000000,34393000,702758000000,8598260
36,5309940000000,60768700,-3539960000000,40512400,884990000000,10128100
37,6643810000000,71357600,-4429210000000,47571700,1107300000000,11892900
38,8262140000000,83544700,-5508100000000,55696400,1377020000000,13924100
39,10215400000000,97539400,-6810280000000,65026300,1702570000000,16256600
40,12561400000000,113575000,-8374270000000,75716600,2093570000000,18929100
41,15365900000000,131909000,-10243900000000,87939400,2560980000000,21984800
42,18703700000000,152828000,-12469100000000,101885000,3117280000000,25471300
43,22659400000000,176645000,-15106300000000,117764000,3776570000000,29440900
44,27328600000000,203709000,-18219100000000,135806000,4554770000000,33951500
45,32819000000000,234400000,-21879300000000,156267000,5469830000000,39066700
46,39251300000000,269135000,-26167500000000,179424000,6541880000000,44855900
47,46760700000000,308372000,-31173800000000,205581000,7793440000000,51395400
48,55498300000000,352609000,-36998800000000,235073000,9249710000000,58768200
49,65632400000000,402391000,-43754900000000,268261000,10938700000000,67065100
50,77350100000000,458308000,-51566700000000,305539000,12891700000000,76384700
51,90859000000000,521003000,-60572600000000,347336000,15143200000000,86833900
52,106389000000000,591174000,-70925800000000,394116000,17731500000000,98529000
53,124193000000000,669573000,-82795500000000,446382000,20698900000000,111596000
54,144552000000000,757017000,-96368100000000,504678000,24092000000000,126170000
55,167774000000000,854385000,-111849000000000,569590000,27962300000000,142398000
56,194196000000000,962626000,-129464000000000,641751000,32365900000000,160438000
57,224189000000000,1082760000,-149459000000000,721840000,37364900000000,180460000
58,258161000000000,1215880000,-172107000000000,810590000,43026800000000,202647000
59,296553000000000,1363180000,-197702000000000,908785000,49425600000000,227196000
60,339852000000000,1525900000,-226568000000000,1017270000,56642000000000,254317000
61,388584000000000,1705410000,-259056000000000,1136940000,64764100000000,284235000
62,443325000000000,1903150000,-295550000000000,1268760000,73887500000000,317191000
63,504697000000000,2120660000,-336465000000000,1413770000,84116200000000,353443000
64,573379000000000,2359600000,-382252000000000,1573060000,95563100000000,393266000
65,650103000000000,2621720000,-433402000000000,1747810000,108350000000000,436953000
66,735664000000000,2908900000,-490443000000000,1939270000,122611000000000,484817000
67,830921000000000,3223130000,-553948000000000,2148760000,138487000000000,537189000
68,936801000000000,3566540000,-624534000000000,2377690000,156133000000000,594423000
69,1.0543E+15,3941370000,-702868000000000,2627580000,175717000000000,656895000
70,1.1845E+15,4350010000,-789668000000000,2900010000,197417000000000,725002000


==> anc/Calcium/FinalC5s/Calcium3D2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,499443000000,0,-249721000000,0,-499443000000,0,-249721000000,0,499443000000,0,124861000000,0,249721000000,0,124861000000,0,499443000000,0,83240500000,0,499443000000,0,83240500000,0,203897000000,0,-203897000000,0
31,649467000000,0,-324733000000,0,-649467000000,0,-324733000000,0,649467000000,0,162367000000,0,324733000000,0,162367000000,0,649467000000,0,108244000000,0,649467000000,0,108244000000,0,265144000000,0,-265144000000,0
32,837523000000,0,-418762000000,0,-837523000000,0,-418762000000,0,837523000000,0,209381000000,0,418762000000,0,209381000000,0,837523000000,0,139587000000,0,837523000000,0,139587000000,0,341917000000,0,-341917000000,0
33,1071590000000,0,-535797000000,0,-1071590000000,0,-535797000000,0,1071590000000,0,267899000000,0,535797000000,0,267899000000,0,1071590000000,0,178599000000,0,1071590000000,0,178599000000,0,437476000000,0,-437476000000,0
34,1361010000000,0,-680505000000,0,-1361010000000,0,-680505000000,0,1361010000000,0,340253000000,0,680505000000,0,340253000000,0,1361010000000,0,226835000000,0,1361010000000,0,226835000000,0,555630000000,0,-555630000000,0
35,1716630000000,0,-858314000000,0,-1716630000000,0,-858314000000,0,1716630000000,0,429157000000,0,858314000000,0,429157000000,0,1716630000000,0,286105000000,0,1716630000000,0,286105000000,0,700810000000,0,-700810000000,0
36,2151020000000,0,-1075510000000,0,-2151020000000,0,-1075510000000,0,2151020000000,0,537756000000,0,1075510000000,0,537756000000,0,2151020000000,0,358504000000,0,2151020000000,0,358504000000,0,878152000000,0,-878152000000,0
37,2678710000000,0,-1339350000000,0,-2678710000000,0,-1339350000000,0,2678710000000,0,669676000000,0,1339350000000,0,669676000000,0,2678710000000,0,446451000000,0,2678710000000,0,446451000000,0,1093580000000,0,-1093580000000,0
38,3316340000000,0,-1658170000000,0,-3316340000000,0,-1658170000000,0,3316340000000,0,829085000000,0,1658170000000,0,829085000000,0,3316340000000,0,552723000000,0,3316340000000,0,552723000000,0,1353890000000,0,-1353890000000,0
39,4083010000000,0,-2041500000000,0,-4083010000000,0,-2041500000000,0,4083010000000,0,1020750000000,0,2041500000000,0,1020750000000,0,4083010000000,0,680502000000,0,4083010000000,0,680502000000,0,1666880000000,0,-1666880000000,0
40,5000470000000,0,-2500240000000,0,-5000470000000,0,-2500240000000,0,5000470000000,0,1250120000000,0,2500240000000,0,1250120000000,0,5000470000000,0,833412000000,0,5000470000000,0,833412000000,0,2041440000000,0,-2041440000000,0
41,6093480000000,0,-3046740000000,0,-6093480000000,0,-3046740000000,0,6093480000000,0,1523370000000,0,3046740000000,0,1523370000000,0,6093480000000,0,1015580000000,0,6093480000000,0,1015580000000,0,2487650000000,0,-2487650000000,0
42,7390040000000,0,-3695020000000,0,-7390040000000,0,-3695020000000,0,7390040000000,0,1847510000000,0,3695020000000,0,1847510000000,0,7390040000000,0,1231670000000,0,7390040000000,0,1231670000000,0,3016970000000,0,-3016970000000,0
43,8921840000000,0,-4460920000000,0,-8921840000000,0,-4460920000000,0,8921840000000,0,2230460000000,0,4460920000000,0,2230460000000,0,8921840000000,0,1486970000000,0,8921840000000,0,1486970000000,0,3642330000000,0,-3642330000000,0
44,10724600000000,0,-5362280000000,0,-10724600000000,0,-5362280000000,0,10724600000000,0,2681140000000,0,5362280000000,0,2681140000000,0,10724600000000,0,1787430000000,0,10724600000000,0,1787430000000,0,4378280000000,0,-4378280000000,0
45,12838200000000,0,-6419120000000,0,-12838200000000,0,-6419120000000,0,12838200000000,0,3209560000000,0,6419120000000,0,3209560000000,0,12838200000000,0,2139710000000,0,12838200000000,0,2139710000000,0,5241190000000,0,-5241190000000,0
46,15307800000000,0,-7653890000000,0,-15307800000000,0,-7653890000000,0,15307800000000,0,3826940000000,0,7653890000000,0,3826940000000,0,15307800000000,0,2551300000000,0,15307800000000,0,2551300000000,0,6249370000000,0,-6249370000000,0
47,18183300000000,0,-9091670000000,0,-18183300000000,0,-9091670000000,0,18183300000000,0,4545840000000,0,9091670000000,0,4545840000000,0,18183300000000,0,3030560000000,0,18183300000000,0,3030560000000,0,7423320000000,0,-7423320000000,0
48,21520900000000,0,-10760400000000,0,-21520900000000,0,-10760400000000,0,21520900000000,0,5380220000000,0,10760400000000,0,5380220000000,0,21520900000000,0,3586810000000,0,21520900000000,0,3586810000000,0,8785860000000,0,-8785860000000,0
49,25382500000000,0,-12691300000000,0,-25382500000000,0,-12691300000000,0,25382500000000,0,6345640000000,0,12691300000000,0,6345640000000,0,25382500000000,0,4230420000000,0,25382500000000,0,4230420000000,0,10362400000000,0,-10362400000000,0
50,29837400000000,0,-14918700000000,0,-29837400000000,0,-14918700000000,0,29837400000000,0,7459350000000,0,14918700000000,0,7459350000000,0,29837400000000,0,4972900000000,0,29837400000000,0,4972900000000,0,12181100000000,0,-12181100000000,0
51,34961900000000,0,-17480900000000,0,-34961900000000,0,-17480900000000,0,34961900000000,0,8740470000000,0,17480900000000,0,8740470000000,0,34961900000000,0,5826980000000,0,34961900000000,0,5826980000000,0,14273100000000,0,-14273100000000,0
52,40840500000000,0,-20420200000000,0,-40840500000000,0,-20420200000000,0,40840500000000,0,10210100000000,0,20420200000000,0,10210100000000,0,40840500000000,0,6806740000000,0,40840500000000,0,6806740000000,0,16673000000000,0,-16673000000000,0
53,47566300000000,0,-23783200000000,0,-47566300000000,0,-23783200000000,0,47566300000000,0,11891600000000,0,23783200000000,0,11891600000000,0,47566300000000,0,7927720000000,0,47566300000000,0,7927720000000,0,19418900000000,0,-19418900000000,0
54,55242100000000,0,-27621000000000,0,-55242100000000,0,-27621000000000,0,55242100000000,0,13810500000000,0,27621000000000,0,13810500000000,0,55242100000000,0,9207010000000,0,55242100000000,0,9207010000000,0,22552500000000,0,-22552500000000,0
55,63980500000000,0,-31990200000000,0,-63980500000000,0,-31990200000000,0,63980500000000,0,15995100000000,0,31990200000000,0,15995100000000,0,63980500000000,0,10663400000000,0,63980500000000,0,10663400000000,0,26119900000000,0,-26119900000000,0
56,73905100000000,0,-36952600000000,0,-73905100000000,0,-36952600000000,0,73905100000000,0,18476300000000,0,36952600000000,0,18476300000000,0,73905100000000,0,12317500000000,0,73905100000000,0,12317500000000,0,30171600000000,0,-30171600000000,0
57,85151500000000,0,-42575700000000,0,-85151500000000,0,-42575700000000,0,85151500000000,0,21287900000000,0,42575700000000,0,21287900000000,0,85151500000000,0,14191900000000,0,85151500000000,0,14191900000000,0,34762900000000,0,-34762900000000,0
58,97867700000000,0,-48933800000000,0,-97867700000000,0,-48933800000000,0,97867700000000,0,24466900000000,0,48933800000000,0,24466900000000,0,97867700000000,0,16311300000000,0,97867700000000,0,16311300000000,0,39954300000000,0,-39954300000000,0
59,112215000000000,0,-56107700000000,0,-112215000000000,0,-56107700000000,0,112215000000000,0,28053800000000,0,56107700000000,0,28053800000000,0,112215000000000,0,18702600000000,0,112215000000000,0,18702600000000,0,45811700000000,0,-45811700000000,0
60,128371000000000,0,-64185400000000,0,-128371000000000,0,-64185400000000,0,128371000000000,0,32092700000000,0,64185400000000,0,32092700000000,0,128371000000000,0,21395100000000,0,128371000000000,0,21395100000000,0,52407100000000,0,-52407100000000,0
61,146526000000000,0,-73262800000000,0,-146526000000000,0,-73262800000000,0,146526000000000,0,36631400000000,0,73262800000000,0,36631400000000,0,146526000000000,0,24420900000000,0,146526000000000,0,24420900000000,0,59818800000000,0,-59818800000000,0
62,166888000000000,0,-83444200000000,0,-166888000000000,0,-83444200000000,0,166888000000000,0,41722100000000,0,83444200000000,0,41722100000000,0,166888000000000,0,27814700000000,0,166888000000000,0,27814700000000,0,68131900000000,0,-68131900000000,0
63,189686000000000,0,-94842800000000,0,-189686000000000,0,-94842800000000,0,189686000000000,0,47421400000000,0,94842800000000,0,47421400000000,0,189686000000000,0,31614300000000,0,189686000000000,0,31614300000000,0,77438800000000,0,-77438800000000,0
64,215162000000000,0,-107581000000000,0,-215162000000000,0,-107581000000000,0,215162000000000,0,53790500000000,0,107581000000000,0,53790500000000,0,215162000000000,0,35860400000000,0,215162000000000,0,35860400000000,0,87839600000000,0,-87839600000000,0
65,243584000000000,0,-121792000000000,0,-243584000000000,0,-121792000000000,0,243584000000000,0,60896000000000,0,121792000000000,0,60896000000000,0,243584000000000,0,40597300000000,0,243584000000000,0,40597300000000,0,99442700000000,0,-99442700000000,0
66,275238000000000,0,-137619000000000,0,-275238000000000,0,-137619000000000,0,275238000000000,0,68809400000000,0,137619000000000,0,68809400000000,0,275238000000000,0,45873000000000,0,275238000000000,0,45873000000000,0,112365000000000,0,-112365000000000,0
67,310434000000000,0,-155217000000000,0,-310434000000000,0,-155217000000000,0,310434000000000,0,77608500000000,0,155217000000000,0,77608500000000,0,310434000000000,0,51739000000000,0,310434000000000,0,51739000000000,0,126734000000000,0,-126734000000000,0
68,349507000000000,0,-174753000000000,0,-349507000000000,0,-174753000000000,0,349507000000000,0,87376700000000,0,174753000000000,0,87376700000000,0,349507000000000,0,58251100000000,0,349507000000000,0,58251100000000,0,142686000000000,0,-142686000000000,0
69,392817000000000,0,-196408000000000,0,-392817000000000,0,-196408000000000,0,392817000000000,0,98204200000000,0,196408000000000,0,98204200000000,0,392817000000000,0,65469500000000,0,392817000000000,0,65469500000000,0,160367000000000,0,-160367000000000,0
70,440752000000000,0,-220376000000000,0,-440752000000000,0,-220376000000000,0,440752000000000,0,110188000000000,0,220376000000000,0,110188000000000,0,440752000000000,0,73458600000000,0,440752000000000,0,73458600000000,0,179936000000000,0,-179936000000000,0


==> anc/Calcium/FinalC5s/Calcium3D2symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,-114426000000,2069100,-250666000000,4532640,356887000000,6453370,656252000000,11866600,771504000000,13950600,-216860000000,3921340,-334210000000,6043300,284458000000,5143670,266612000000,4820970,202793000000,3666980,-473184000000,8556280,-439385000000,7945120,202793000000,3666980,-608379000000,11000900,405586000000,7333960
31,-149793000000,2484340,-328142000000,5442280,467194000000,7748480,859087000000,14248100,1009960000000,16750300,-283887000000,4708310,-437507000000,7256120,372378000000,6175940,349016000000,5788480,265472000000,4402900,-619436000000,10273400,-575190000000,9539610,265472000000,4402900,-796417000000,13208700,530945000000,8805790
32,-194379000000,2969770,-425814000000,6505660,606255000000,9262470,1114790000000,17032000,1310580000000,20023200,-368387000000,5628280,-567731000000,8673910,483217000000,7382680,452901000000,6919510,344490000000,5263190,-803811000000,12280800,-746396000000,11403600,344490000000,5263190,-1033470000000,15789600,688981000000,10526400
33,-250173000000,3535550,-548036000000,7745080,780269000000,11027100,1434780000000,20276900,1686750000000,23838000,-474125000000,6700550,-730688000000,10326400,621915000000,8789180,582898000000,8237780,443370000000,6265900,-1034530000000,14620400,-960635000000,13576100,443370000000,6265900,-1330110000000,18797700,886740000000,12531800
34,-319506000000,4193160,-699919000000,9185670,996514000000,13078100,1832410000000,24048400,2154220000000,28271800,-605525000000,7946850,-933192000000,12247100,794273000000,10424000,744443000000,9770000,566246000000,7431360,-1321240000000,17339800,-1226870000000,16101300,566246000000,7431360,-1698740000000,22294100,1132490000000,14862700
35,-405103000000,4955500,-887431000000,10855700,1263490000000,15455800,2323320000000,28420500,2731350000000,33411800,-767748000000,9391620,-1183200000000,14473700,1007060000000,12319100,943884000000,11546200,717947000000,8782420,-1675210000000,20492300,-1555550000000,19028600,717947000000,8782420,-2153840000000,26347300,1435890000000,17564800
36,-510131000000,5837020,-1117510000000,12786800,1591060000000,18205200,2925680000000,33476200,3439490000000,39355300,-966797000000,11062300,-1489960000000,17048400,1268160000000,14510500,1188600000000,13600200,904084000000,10344700,-2109530000000,24137700,-1958850000000,22413500,904084000000,10344700,-2712250000000,31034100,1808170000000,20689400
37,-638255000000,6853930,-1398180000000,15014400,1990670000000,21376900,3660480000000,39308300,4303350000000,46211700,-1209620000000,12989500,-1864180000000,20018500,1586670000000,17038500,1487120000000,15969600,1131150000000,12146900,-2639350000000,28342800,-2450830000000,26318400,1131150000000,12146900,-3393460000000,36440800,2262300000000,24293900
38,-793698000000,8024290,-1738700000000,17578300,2475480000000,25027100,4551970000000,46020500,5351400000000,54102700,-1504210000000,15207600,-2318180000000,23436800,1973090000000,19947900,1849300000000,18696500,1406640000000,14221100,-3282150000000,33182600,-3047710000000,30812400,1406640000000,14221100,-4219910000000,42663300,2813270000000,28442200
39,-981308000000,9368220,-2149680000000,20522300,3060620000000,29218800,5627940000000,53728100,6616330000000,63164000,-1859770000000,17754600,-2866140000000,27362100,2439480000000,23288900,2286430000000,21827800,1739130000000,16602900,-4057970000000,38740100,-3768110000000,35973000,1739130000000,16602900,-5217390000000,49808700,3478260000000,33205800
40,-1206630000000,10908100,-2643280000000,23895600,3763390000000,34021500,6920200000000,62559500,8135540000000,73546300,-2286800000000,20672900,-3524250000000,31859700,2999620000000,27116900,2811430000000,25415700,2138460000000,19331900,-4989740000000,45107900,-4633330000000,41885900,2138460000000,19331900,-6415380000000,57995800,4276920000000,38663900
41,-1475980000000,12668700,-3233340000000,27752400,4603490000000,39512700,8464990000000,72656800,9951630000000,85416900,-2797280000000,24009600,-4310970000000,37001900,3669220000000,31493700,3439020000000,29517900,2615830000000,22452200,-6103590000000,52388400,-5667620000000,48646400,2615830000000,22452200,-7847480000000,67356500,5231650000000,44904300
42,-1796550000000,14677400,-3935580000000,32152800,5603310000000,45777700,10303500000000,84177100,12113000000000,98960400,-3404810000000,27816500,-5247260000000,42868900,4466130000000,36487200,4185940000000,34198200,3183950000000,26012200,-7429220000000,60695000,-6898560000000,56359700,3183950000000,26012200,-9551850000000,78036500,6367900000000,52024300
43,-2176460000000,16964500,-4767820000000,37163000,6788210000000,52911000,12482300000000,97293900,14674500000000,114381000,-4124810000000,32151000,-6356860000000,49548900,5410550000000,42172800,5071110000000,39527100,3857240000000,30065500,-9000240000000,70152800,-8357360000000,65141900,3857240000000,30065500,-11571700000000,90196400,7714490000000,60131000
44,-2624880000000,19563300,-5750150000000,42855900,8186810000000,61016400,15054100000000,112198000,17697900000000,131903000,-4974660000000,37076200,-7666590000000,57139200,6525310000000,48633200,6115940000000,45582100,4651970000000,34671200,-10854600000000,80899400,-10079300000000,75120800,4651970000000,34671200,-13955900000000,104013000,9303930000000,69342300
45,-3152150000000,22510300,-6905200000000,49311700,9831330000000,70207800,18078100000000,129100000,21253000000000,151772000,-5973940000000,42661300,-9206610000000,65746600,7836080000000,55959300,7344470000000,52448600,5586430000000,39894000,-13035000000000,93086000,-12103900000000,86437000,5586430000000,39894000,-16759300000000,119682000,11172900000000,79788000
46,-3769870000000,25845600,-8258390000000,56618200,11757900000000,80610400,21620800000000,148228000,25417800000000,174260000,-7144630000000,48982400,-11010800000000,75488200,9371690000000,64250700,8783740000000,60219900,6681180000000,45805000,-15589400000000,106878000,-14475900000000,99244300,6681180000000,45805000,-20043500000000,137415000,13362400000000,91610100
47,-4491020000000,29613100,-9838160000000,64871400,14007100000000,92361000,25756600000000,169835000,30280100000000,199662000,-8511340000000,56122500,-13117100000000,86492100,11164400000000,73616600,10464000000000,68998100,7959240000000,52482000,-18571600000000,122458000,-17245000000000,113711000,7959240000000,52482000,-23877700000000,157446000,15918500000000,104964000
48,-5330100000000,33860700,-11676300000000,74176300,16624200000000,105609000,30568900000000,194196000,35937400000000,228301000,-10101600000000,64172600,-15567800000000,98898200,13250300000000,84175800,12419000000000,78894900,9446300000000,60009900,-22041400000000,140023000,-20467000000000,130021000,9446300000000,60009900,-28338900000000,180030000,18892600000000,120020000
49,-6303270000000,38640600,-13808100000000,84647300,19659400000000,120517000,36150200000000,221609000,42498900000000,260529000,-11945900000000,73231400,-18410200000000,112859000,15669600000000,96058400,14686500000000,90032000,11171000000000,68481100,-26065700000000,159789000,-24203900000000,148376000,11171000000000,68481100,-33513000000000,205443000,22342000000000,136962000
50,-7428500000000,44009500,-16273100000000,96408700,23168900000000,137262000,42603500000000,252401000,50085600000000,296728000,-14078400000000,83406600,-21696700000000,128540000,18466800000000,109405000,17308300000000,102542000,13165200000000,77996200,-30718800000000,181991000,-28524600000000,168992000,13165200000000,77996200,-39495600000000,233989000,26330400000000,155992000
51,-8725710000000,50029300,-19114800000000,109596000,27214800000000,156037000,50043200000000,286925000,58831900000000,337315000,-16536900000000,94815100,-25485500000000,146122000,21691600000000,124370000,20330800000000,116567000,15464200000000,88664700,-36083100000000,206884000,-33505800000000,192107000,15464200000000,88664700,-46392600000000,265994000,30928400000000,177329000
52,-10217000000000,56766600,-22381600000000,124355000,31865900000000,177051000,58595700000000,325565000,68886400000000,382741000,-19363100000000,107584000,-29841100000000,165800000,25398800000000,141119000,23805400000000,132265000,18107100000000,100605000,-42249900000000,234745000,-39232000000000,217978000,18107100000000,100605000,-54321200000000,301815000,36214200000000,201210000
53,-11926600000000,64294000,-26126800000000,140844000,37198200000000,200528000,68400900000000,368736000,80413600000000,433494000,-22603200000000,121850000,-34834500000000,187786000,29648900000000,159831000,27788800000000,149804000,21137000000000,113946000,-49319700000000,265873000,-45796900000000,246882000,21137000000000,113946000,-63411100000000,341837000,42274100000000,227891000
54,-13881500000000,72689700,-30409300000000,159236000,43295500000000,226714000,79612600000000,416886000,93594400000000,490100000,-26308200000000,137761000,-40544300000000,212308000,34508700000000,180703000,32343800000000,169366000,24601700000000,128825000,-57403900000000,300591000,-53303600000000,279121000,24601700000000,128825000,-73805000000000,386475000,49203300000000,257650000
55,-16111300000000,82038200,-35293900000000,179715000,50249900000000,255871000,92400600000000,470501000,108628000000000,553131000,-30534000000000,155478000,-47056800000000,239612000,40051800000000,203942000,37539100000000,191148000,28553300000000,145393000,-66624500000000,339250000,-61865600000000,315018000,28553300000000,145393000,-85660000000000,436178000,57106700000000,290786000
56,-18648300000000,92430400,-40851600000000,202481000,58162800000000,288283000,106951000000000,530102000,125734000000000,623200000,-35342200000000,175173000,-54466900000000,269965000,46358700000000,229777000,43450400000000,215362000,33049700000000,163811000,-77115900000000,382225000,-71607600000000,354923000,33049700000000,163811000,-99149000000000,491432000,66099300000000,327621000
57,-21528300000000,103964000,-47160600000000,227748000,67145100000000,324257000,123468000000000,596251000,145152000000000,700966000,-40800300000000,197033000,-62878500000000,303653000,53518200000000,258450000,50160600000000,242236000,38153700000000,184252000,-89025300000000,429921000,-82666300000000,399212000,38153700000000,184252000,-114461000000000,552755000,76307400000000,368504000
58,-24790200000000,116746000,-54306100000000,255747000,77318600000000,364121000,142175000000000,669553000,167144000000000,787141000,-46982100000000,221255000,-72405600000000,340983000,61627000000000,290223000,57760700000000,272016000,43934600000000,206903000,-102514000000000,482774000,-95191500000000,448291000,43934600000000,206903000,-131804000000000,620710000,87869100000000,413807000
59,-28476500000000,130887000,-62381600000000,286725000,88816100000000,408226000,163317000000000,750656000,191999000000000,882487000,-53968500000000,248056000,-83172500000000,382286000,70791100000000,325378000,66349900000000,304965000,50467800000000,231965000,-117758000000000,541252000,-109347000000000,502592000,50467800000000,231965000,-151403000000000,695896000,100936000000000,463931000
60,-32633900000000,146510000,-71488800000000,320948000,101783000000000,456952000,187160000000000,840254000,220030000000000,987821000,-61847500000000,277664000,-95315100000000,427916000,81126100000000,364215000,76036500000000,341365000,57835700000000,259653000,-134950000000000,605856000,-125311000000000,562581000,57835700000000,259653000,-173507000000000,778958000,115671000000000,519306000
61,-37313000000000,163743000,-81738900000000,358702000,116376000000000,510703000,213995000000000,939093000,251578000000000,1104020000,-70715200000000,310325000,-108981000000000,478252000,92758000000000,407057000,86938600000000,381520000,66128200000000,290196000,-154299000000000,677123000,-143278000000000,628757000,66128200000000,290196000,-198385000000000,870587000,132256000000000,580391000
62,-42568800000000,182727000,-93252600000000,400288000,132769000000000,569913000,244138000000000,1047970000,287014000000000,1232010000,-80676100000000,346304000,-124332000000000,533699000,105824000000000,454250000,99184700000000,425752000,75442900000000,323840000,-176033000000000,755627000,-163460000000000,701653000,75442900000000,323840000,-226329000000000,971520000,150886000000000,647680000
63,-48461400000000,203610000,-106161000000000,446034000,151147000000000,635043000,277933000000000,1167730000,326744000000000,1372810000,-91843700000000,385880000,-141543000000000,594691000,120472000000000,506163000,112914000000000,474408000,85886100000000,360849000,-200401000000000,841981000,-186086000000000,781839000,85886100000000,360849000,-257658000000000,1082550000,171772000000000,721698000
64,-55055700000000,226549000,-120607000000000,496285000,171714000000000,706589000,315752000000000,1299290000,371205000000000,1527480000,-104341000000000,429354000,-160803000000000,661690000,136865000000000,563188000,128279000000000,527856000,97572800000000,401503000,-227670000000000,936840000,-211408000000000,869923000,97572800000000,401503000,-292718000000000,1204510000,195146000000000,803006000
65,-62422100000000,251714000,-136744000000000,551412000,194690000000000,785076000,358000000000000,1443610000,420873000000000,1697150000,-118302000000000,477046000,-182319000000000,735190000,155178000000000,625747000,145443000000000,586489000,110628000000000,446102000,-258132000000000,1040900000,-239694000000000,966553000,110628000000000,446102000,-331884000000000,1338300000,221256000000000,892203000
66,-70636900000000,279284000,-154739000000000,611808000,220311000000000,871066000,405113000000000,1601730000,476260000000000,1883030000,-133871000000000,529297000,-206312000000000,815715000,175600000000000,694285000,164583000000000,650728000,125187000000000,494963000,-292103000000000,1154910000,-271238000000000,1072420000,125187000000000,494963000,-375561000000000,1484890000,250374000000000,989927000
67,-79782600000000,309451000,-174774000000000,677893000,248836000000000,965155000,457565000000000,1774750000,537923000000000,2086430000,-151203000000000,586470000,-233024000000000,903826000,198335000000000,769279000,185892000000000,721017000,141395000000000,548427000,-329922000000000,1279660000,-306356000000000,1188260000,141395000000000,548427000,-424186000000000,1645280000,282791000000000,1096850000
68,-89948000000000,342419000,-197043000000000,750113000,280541000000000,1067980000,515865000000000,1963820000,606462000000000,2308710000,-170469000000000,648950000,-262714000000000,1000120000,223606000000000,851234000,209577000000000,797831000,159411000000000,606854000,-371959000000000,1415990000,-345390000000000,1314850000,159411000000000,606854000,-478233000000000,1820560000,318822000000000,1213710000
69,-101229000000000,378403000,-221756000000000,828941000,315726000000000,1180210000,580564000000000,2170200000,682524000000000,2551330000,-191849000000000,717146000,-295664000000000,1105220000,251650000000000,940689000,235862000000000,881673000,179404000000000,670627000,-418609000000000,1564800000,-388709000000000,1453030000,179404000000000,670627000,-538212000000000,2011880000,358808000000000,1341250000
70,-113729000000000,417633000,-249139000000000,914879000,354713000000000,1302560000,652254000000000,2395180000,766805000000000,2815830000,-215539000000000,791495000,-332174000000000,1219800000,282725000000000,1038210000,264988000000000,973078000,201558000000000,740153000,-470301000000000,1727020000,-436708000000000,1603660000,201558000000000,740153000,-604673000000000,2220460000,403115000000000,1480310000


==> anc/Calcium/FinalC5s/Calcium3P1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,142989000000,0,-285977000000,0,142989000000,0,571955000000,0,285977000000,0
31,189282000000,0,-378563000000,0,189282000000,0,757126000000,0,378563000000,0
32,248192000000,0,-496383000000,0,248192000000,0,992766000000,0,496383000000,0
33,322559000000,0,-645117000000,0,322559000000,0,1290230000000,0,645117000000,0
34,415736000000,0,-831473000000,0,415736000000,0,1662950000000,0,831473000000,0
35,531664000000,0,-1063330000000,0,531664000000,0,2126660000000,0,1063330000000,0
36,674947000000,0,-1349890000000,0,674947000000,0,2699790000000,0,1349890000000,0
37,850941000000,0,-1701880000000,0,850941000000,0,3403760000000,0,1701880000000,0
38,1065850000000,0,-2131700000000,0,1065850000000,0,4263390000000,0,2131700000000,0
39,1326820000000,0,-2653650000000,0,1326820000000,0,5307290000000,0,2653650000000,0
40,1642080000000,0,-3284170000000,0,1642080000000,0,6568340000000,0,3284170000000,0
41,2021040000000,0,-4042070000000,0,2021040000000,0,8084140000000,0,4042070000000,0
42,2474400000000,0,-4948810000000,0,2474400000000,0,9897610000000,0,4948810000000,0
43,3014380000000,0,-6028760000000,0,3014380000000,0,12057500000000,0,6028760000000,0
44,3654770000000,0,-7309540000000,0,3654770000000,0,14619100000000,0,7309540000000,0
45,4411180000000,0,-8822360000000,0,4411180000000,0,17644700000000,0,8822360000000,0
46,5301180000000,0,-10602400000000,0,5301180000000,0,21204700000000,0,10602400000000,0
47,6344490000000,0,-12689000000000,0,6344490000000,0,25378000000000,0,12689000000000,0
48,7563230000000,0,-15126500000000,0,7563230000000,0,30252900000000,0,15126500000000,0
49,8982090000000,0,-17964200000000,0,8982090000000,0,35928400000000,0,17964200000000,0
50,10628600000000,0,-21257200000000,0,10628600000000,0,42514400000000,0,21257200000000,0
51,12533400000000,0,-25066800000000,0,12533400000000,0,50133600000000,0,25066800000000,0
52,14730400000000,0,-29460800000000,0,14730400000000,0,58921700000000,0,29460800000000,0
53,17257300000000,0,-34514600000000,0,17257300000000,0,69029300000000,0,34514600000000,0
54,20155700000000,0,-40311300000000,0,20155700000000,0,80622600000000,0,40311300000000,0
55,23471300000000,0,-46942600000000,0,23471300000000,0,93885100000000,0,46942600000000,0
56,27254700000000,0,-54509300000000,0,27254700000000,0,109019000000000,0,54509300000000,0
57,31561300000000,0,-63122600000000,0,31561300000000,0,126245000000000,0,63122600000000,0
58,36452000000000,0,-72903900000000,0,36452000000000,0,145808000000000,0,72903900000000,0
59,41993300000000,0,-83986700000000,0,41993300000000,0,167973000000000,0,83986700000000,0
60,48258200000000,0,-96516400000000,0,48258200000000,0,193033000000000,0,96516400000000,0
61,55326100000000,0,-110652000000000,0,55326100000000,0,221305000000000,0,110652000000000,0
62,63283700000000,0,-126567000000000,0,63283700000000,0,253135000000000,0,126567000000000,0
63,72225300000000,0,-144451000000000,0,72225300000000,0,288901000000000,0,144451000000000,0
64,82253500000000,0,-164507000000000,0,82253500000000,0,329014000000000,0,164507000000000,0
65,93479400000000,0,-186959000000000,0,93479400000000,0,373917000000000,0,186959000000000,0
66,106024000000000,0,-212047000000000,0,106024000000000,0,424095000000000,0,212047000000000,0
67,120017000000000,0,-240034000000000,0,120017000000000,0,480067000000000,0,240034000000000,0
68,135600000000000,0,-271200000000000,0,135600000000000,0,542400000000000,0,271200000000000,0
69,152926000000000,0,-305851000000000,0,152926000000000,0,611703000000000,0,305851000000000,0
70,172158000000000,0,-344317000000000,0,172158000000000,0,688633000000000,0,344317000000000,0


==> anc/Calcium/FinalC5s/Calcium3P1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,857273000000,6690900,-571516000000,4460600,142879000000,1115150
31,1134840000000,8052940,-756562000000,5368630,189141000000,1342160
32,1488070000000,9643080,-992048000000,6428720,248012000000,1607180
33,1933990000000,11493300,-1289330000000,7662180,322332000000,1915550
34,2492720000000,13639400,-1661810000000,9092920,415453000000,2273230
35,3187870000000,16121600,-2125250000000,10747700,531312000000,2686930
36,4047070000000,18984900,-2698040000000,12656600,674511000000,3164150
37,5102430000000,22279600,-3401620000000,14853100,850405000000,3713270
38,6391170000000,26061800,-4260780000000,17374500,1065190000000,4343630
39,7956180000000,30393800,-5304120000000,20262600,1326030000000,5065640
40,9846760000000,35345200,-6564500000000,23563500,1641130000000,5890870
41,12119300000000,40992800,-8079540000000,27328500,2019880000000,6832130
42,14838200000000,47421900,-9892110000000,31614600,2473030000000,7903650
43,18076400000000,54726500,-12051000000000,36484300,3012740000000,9121090
44,21917000000000,63010500,-14611300000000,42007000,3652830000000,10501700
45,26453300000000,72388000,-17635600000000,48258600,4408890000000,12064700
46,31790900000000,82984300,-21193900000000,55322900,5298480000000,13830700
47,38048000000000,94937000,-25365300000000,63291300,6341330000000,15822800
48,45357300000000,108396000,-30238200000000,72264200,7559550000000,18066000
49,53866800000000,123526000,-35911200000000,82350900,8977800000000,20587700
50,63741800000000,140506000,-42494500000000,93670700,10623600000000,23417700
51,75165800000000,159530000,-50110600000000,106353000,12527600000000,26588400
52,88342800000000,180810000,-58895200000000,120540000,14723800000000,30135000
53,103498000000000,204575000,-68998800000000,136383000,17249700000000,34095900
54,120882000000000,231074000,-80587700000000,154049000,20146900000000,38512300
55,140768000000000,260574000,-93845200000000,173716000,23461300000000,43429000
56,163460000000000,293366000,-108973000000000,195577000,27243300000000,48894300
57,189290000000000,329762000,-126193000000000,219841000,31548300000000,54960300
58,218624000000000,370098000,-145749000000000,246732000,36437300000000,61683000
59,251860000000000,414736000,-167907000000000,276491000,41976700000000,69122700
60,289436000000000,464064000,-192958000000000,309376000,48239400000000,77344000
61,331829000000000,518498000,-221220000000000,345665000,55304900000000,86416300
62,379559000000000,578484000,-253039000000000,385656000,63259900000000,96414000
63,433191000000000,644499000,-288794000000000,429666000,72198500000000,107416000
64,493340000000000,717052000,-328894000000000,478035000,82223400000000,119509000
65,560674000000000,796688000,-373783000000000,531125000,93445700000000,132781000
66,635916000000000,883987000,-423944000000000,589325000,105986000000000,147331000
67,719850000000000,979567000,-479900000000000,653045000,119975000000000,163261000
68,813321000000000,1084090000,-542214000000000,722724000,135553000000000,180681000
69,917244000000000,1198240000,-611496000000000,798829000,152874000000000,199707000
70,1.03261E+15,1322780000,-688403000000000,881855000,172101000000000,220464000


==> anc/Calcium/FinalC5s/Calcium3P2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,572694000000,13241900,-286347000000,6620930,-572694000000,13241900,-286347000000,6620930,572694000000,13241900,143173000000,3310470,286347000000,6620930,143173000000,3310470,572694000000,13241900,95325800000,2807680,571955000000,16846100,95325800000,2807680,233500000000,6877390,-233500000000,6877390
31,758104000000,16897300,-379052000000,8448630,-758104000000,16897300,-379052000000,8448630,758104000000,16897300,189526000000,4224320,379052000000,8448630,189526000000,4224320,758104000000,16897300,126188000000,3574280,757126000000,21445700,126188000000,3574280,309095000000,8755170,-309095000000,8755170
32,994043000000,21388500,-497022000000,10694300,-994043000000,21388500,-497022000000,10694300,994043000000,21388500,248511000000,5347130,497022000000,10694300,248511000000,5347130,994043000000,21388500,165461000000,4515250,992766000000,27091500,165461000000,4515250,405295000000,11060100,-405295000000,11060100
33,1291880000000,26869500,-645942000000,13434800,-1291880000000,26869500,-645942000000,13434800,1291880000000,26869500,322971000000,6717380,645942000000,13434800,322971000000,6717380,1291880000000,26869500,215039000000,5662640,1290230000000,33975800,215039000000,5662640,526736000000,13870600,-526736000000,13870600
34,1665060000000,33516000,-832528000000,16758000,-1665060000000,33516000,-832528000000,16758000,1665060000000,33516000,416264000000,8379000,832528000000,16758000,416264000000,8379000,1665060000000,33516000,277158000000,7053030,1662950000000,42318200,277158000000,7053030,678895000000,17276300,-678895000000,17276300
35,2129330000000,41527900,-1064670000000,20764000,-2129330000000,41527900,-1064670000000,20764000,2129330000000,41527900,532333000000,10382000,1064670000000,20764000,532333000000,10382000,2129330000000,41527900,354443000000,8728060,2126660000000,52368400,354443000000,8728060,868204000000,21379300,-868204000000,21379300
36,2703150000000,51131700,-1351580000000,25565800,-2703150000000,51131700,-1351580000000,25565800,2703150000000,51131700,675788000000,12782900,1351580000000,25565800,675788000000,12782900,2703150000000,51131700,449965000000,10734900,2699790000000,64409300,449965000000,10734900,1102180000000,26295000,-1102180000000,26295000
37,3407960000000,62582900,-1703980000000,31291500,-3407960000000,62582900,-1703980000000,31291500,3407960000000,62582900,851989000000,15645700,1703980000000,31291500,851989000000,15645700,3407960000000,62582900,567294000000,13126700,3403760000000,78760400,567294000000,13126700,1389580000000,32153800,-1389580000000,32153800
38,4268580000000,76169000,-2134290000000,38084500,-4268580000000,76169000,-2134290000000,38084500,4268580000000,76169000,1067150000000,19042300,2134290000000,38084500,1067150000000,19042300,4268580000000,76169000,710565000000,15963400,4263390000000,95780600,710565000000,15963400,1740520000000,39102300,-1740520000000,39102300
39,5313670000000,92212200,-2656840000000,46106100,-5313670000000,92212200,-2656840000000,46106100,5313670000000,92212200,1328420000000,23053100,2656840000000,46106100,1328420000000,23053100,5313670000000,92212200,884549000000,19312100,5307290000000,115873000,884549000000,19312100,2166690000000,47304800,-2166690000000,47304800
40,6576130000000,111072000,-3288060000000,55536200,-6576130000000,111072000,-3288060000000,55536200,6576130000000,111072000,1644030000000,27768100,3288060000000,55536200,1644030000000,27768100,6576130000000,111072000,1094720000000,23247600,6568340000000,139486000,1094720000000,23247600,2681510000000,56944800,-2681510000000,56944800
41,8093600000000,133151000,-4046800000000,66575300,-8093600000000,133151000,-4046800000000,66575300,8093600000000,133151000,2023400000000,33287700,4046800000000,66575300,2023400000000,33287700,8093600000000,133151000,1347360000000,27853600,8084140000000,167121000,1347360000000,27853600,3300340000000,68227000,-3300340000000,68227000
42,9909040000000,158892000,-4954520000000,79446100,-9909040000000,158892000,-4954520000000,79446100,9909040000000,158892000,2477260000000,39723100,4954520000000,79446100,2477260000000,39723100,9909040000000,158892000,1649600000000,33222600,9897610000000,199336000,1649600000000,33222600,4040680000000,81378500,-4040680000000,81378500
43,12071200000000,188791000,-6035620000000,94395400,-12071200000000,188791000,-6035620000000,94395400,12071200000000,188791000,3017810000000,47197700,6035620000000,94395400,3017810000000,47197700,12071200000000,188791000,2009590000000,39457500,12057500000000,236745000,2009590000000,39457500,4922460000000,96650800,-4922460000000,96650800
44,14635500000000,223391000,-7317740000000,111696000,-14635500000000,223391000,-7317740000000,111696000,14635500000000,223391000,3658870000000,55847800,7317740000000,111696000,3658870000000,55847800,14635500000000,223391000,2436510000000,46671900,14619100000000,280031000,2436510000000,46671900,5968210000000,114322000,-5968210000000,114322000
45,17664200000000,263295000,-8832110000000,131648000,-17664200000000,263295000,-8832110000000,131648000,17664200000000,263295000,4416060000000,65823800,8832110000000,131648000,4416060000000,65823800,17664200000000,263295000,2940790000000,54990800,17644700000000,329945000,2940790000000,54990800,7203430000000,134699000,-7203430000000,134699000
46,21227800000000,309163000,-10613900000000,154581000,-21227800000000,309163000,-10613900000000,154581000,21227800000000,309163000,5306950000000,77290700,10613900000000,154581000,5306950000000,77290700,21227800000000,309163000,3534120000000,64551800,21204700000000,387311000,3534120000000,64551800,8656780000000,158119000,-8656780000000,158119000
47,25405200000000,361720000,-12702600000000,180860000,-25405200000000,361720000,-12702600000000,180860000,25405200000000,361720000,6351300000000,90430100,12702600000000,180860000,6351300000000,90430100,25405200000000,361720000,4229660000000,75506100,25378000000000,453037000,4229660000000,75506100,10360500000000,184951000,-10360500000000,184951000
48,30284900000000,421762000,-15142500000000,210881000,-30284900000000,421762000,-15142500000000,210881000,30284900000000,421762000,7571230000000,105440000,15142500000000,210881000,7571230000000,105440000,30284900000000,421762000,5042150000000,88019000,30252900000000,528114000,5042150000000,88019000,12350700000000,215602000,-12350700000000,215602000
49,35965800000000,490155000,-17982900000000,245077000,-35965800000000,490155000,-17982900000000,245077000,35965800000000,490155000,8991450000000,122539000,17982900000000,245077000,8991450000000,122539000,35965800000000,490155000,5988060000000,102271000,35928400000000,613627000,5988060000000,102271000,14667700000000,250512000,-14667700000000,250512000
50,42558100000000,567846000,-21279000000000,283923000,-42558100000000,567846000,-21279000000000,283923000,42558100000000,567846000,10639500000000,141962000,21279000000000,283923000,10639500000000,141962000,42558100000000,567846000,7085740000000,118460000,42514400000000,710760000,7085740000000,118460000,17356400000000,290166000,-17356400000000,290166000
51,50184300000000,655867000,-25092200000000,327934000,-50184300000000,655867000,-25092200000000,327934000,50184300000000,655867000,12546100000000,163967000,25092200000000,327934000,12546100000000,163967000,50184300000000,655867000,8355590000000,136800000,50133600000000,820799000,8355590000000,136800000,20466900000000,335090000,-20466900000000,335090000
52,58980500000000,755338000,-29490200000000,377669000,-58980500000000,755338000,-29490200000000,377669000,58980500000000,755338000,14745100000000,188834000,29490200000000,377669000,14745100000000,188834000,58980500000000,755338000,9820280000000,157524000,58921700000000,945144000,9820280000000,157524000,24054700000000,385854000,-24054700000000,385854000
53,69097100000000,867473000,-34548600000000,433737000,-69097100000000,867473000,-34548600000000,433737000,69097100000000,867473000,17274300000000,216868000,34548600000000,433737000,17274300000000,216868000,69097100000000,867473000,11504900000000,180886000,69029300000000,1085310000,11504900000000,180886000,28181100000000,443078000,-28181100000000,443078000
54,80700700000000,993591000,-40350400000000,496795000,-80700700000000,993591000,-40350400000000,496795000,80700700000000,993591000,20175200000000,248398000,40350400000000,496795000,20175200000000,248398000,80700700000000,993591000,13437100000000,207159000,80622600000000,1242950000,13437100000000,207159000,32914000000000,507434000,-32914000000000,507434000
55,93974800000000,1135110000,-46987400000000,567557000,-93974800000000,1135110000,-46987400000000,567557000,93974800000000,1135110000,23493700000000,283778000,46987400000000,567557000,23493700000000,283778000,93974800000000,1135110000,15647500000000,236641000,93885100000000,1419840000,15647500000000,236641000,38328400000000,579649000,-38328400000000,579649000
56,109121000000000,1293580000,-54560700000000,646789000,-109121000000000,1293580000,-54560700000000,646789000,109121000000000,1293580000,27280300000000,323395000,54560700000000,646789000,27280300000000,323395000,109121000000000,1293580000,18169800000000,269650000,109019000000000,1617900000,18169800000000,269650000,44506700000000,660505000,-44506700000000,660505000
57,126362000000000,1470640000,-63181200000000,735322000,-126362000000000,1470640000,-63181200000000,735322000,126362000000000,1470640000,31590600000000,367661000,63181200000000,735322000,31590600000000,367661000,126362000000000,1470640000,21040900000000,306533000,126245000000000,1839200000,21040900000000,306533000,51539400000000,750850000,-51539400000000,750850000
58,145941000000000,1668100000,-72970600000000,834048000,-145941000000000,1668100000,-72970600000000,834048000,145941000000000,1668100000,36485300000000,417024000,72970600000000,834048000,36485300000000,417024000,145941000000000,1668100000,24301300000000,347662000,145808000000000,2085970000,24301300000000,347662000,59525800000000,851594000,-59525800000000,851594000
59,168125000000000,1887860000,-84062400000000,943928000,-168125000000000,1887860000,-84062400000000,943928000,168125000000000,1887860000,42031200000000,471964000,84062400000000,943928000,42031200000000,471964000,168125000000000,1887860000,27995600000000,393435000,167973000000000,2360610000,27995600000000,393435000,68574800000000,963715000,-68574800000000,963715000
60,193205000000000,2131980000,-96602300000000,1065990000,-193205000000000,2131980000,-96602300000000,1065990000,193205000000000,2131980000,48301200000000,532995000,96602300000000,1065990000,48301200000000,532995000,193205000000000,2131980000,32172100000000,444283000,193033000000000,2665700000,32172100000000,444283000,78805300000000,1088270000,-78805300000000,1088270000
61,221499000000000,2402690000,-110749000000000,1201340000,-221499000000000,2402690000,-110749000000000,1201340000,221499000000000,2402690000,55374700000000,600671000,110749000000000,1201340000,55374700000000,600671000,221499000000000,2402690000,36884100000000,500666000,221305000000000,3003990000,36884100000000,500666000,90347200000000,1226380000,-90347200000000,1226380000
62,253354000000000,2702340000,-126677000000000,1351170000,-253354000000000,2702340000,-126677000000000,1351170000,253354000000000,2702340000,63338500000000,675585000,126677000000000,1351170000,63338500000000,675585000,253354000000000,2702340000,42189200000000,563076000,253135000000000,3378460000,42189200000000,563076000,103342000000000,1379250000,-103342000000000,1379250000
63,289148000000000,3033480000,-144574000000000,1516740000,-289148000000000,3033480000,-144574000000000,1516740000,289148000000000,3033480000,72287000000000,758369000,144574000000000,1516740000,72287000000000,758369000,289148000000000,3033480000,48150200000000,632043000,288901000000000,3792260000,48150200000000,632043000,117943000000000,1548180000,-117943000000000,1548180000
64,329291000000000,3398810000,-164646000000000,1699400000,-329291000000000,3398810000,-164646000000000,1699400000,329291000000000,3398810000,82322800000000,849702000,164646000000000,1699400000,82322800000000,849702000,329291000000000,3398810000,54835600000000,708131000,329014000000000,4248790000,54835600000000,708131000,134319000000000,1734560000,-134319000000000,1734560000
65,374228000000000,3801220000,-187114000000000,1900610000,-374228000000000,3801220000,-187114000000000,1900610000,374228000000000,3801220000,93557100000000,950306000,187114000000000,1900610000,93557100000000,950306000,374228000000000,3801220000,62319600000000,791942000,373917000000000,4751650000,62319600000000,791942000,152651000000000,1939850000,-152651000000000,1939850000
66,424443000000000,4243820000,-212221000000000,2121910000,-424443000000000,4243820000,-212221000000000,2121910000,424443000000000,4243820000,106111000000000,1060950000,212221000000000,2121910000,106111000000000,1060950000,424443000000000,4243820000,70682400000000,884118000,424095000000000,5304710000,70682400000000,884118000,173136000000000,2165640000,-173136000000000,2165640000
67,480456000000000,4729870000,-240228000000000,2364930000,-480456000000000,4729870000,-240228000000000,2364930000,480456000000000,4729870000,120114000000000,1182470000,240228000000000,2364930000,120114000000000,1182470000,480456000000000,4729870000,80011200000000,985345000,480067000000000,5912070000,80011200000000,985345000,195987000000000,2413590000,-195987000000000,2413590000
68,542834000000000,5262880000,-271417000000000,2631440000,-542834000000000,5262880000,-271417000000000,2631440000,542834000000000,5262880000,135708000000000,1315720000,271417000000000,2631440000,135708000000000,1315720000,542834000000000,5262880000,90400000000000,1096350000,542400000000000,6578110000,90400000000000,1096350000,221434000000000,2685500000,-221434000000000,2685500000
69,612186000000000,5846580000,-306093000000000,2923290000,-612186000000000,5846580000,-306093000000000,2923290000,612186000000000,5846580000,153046000000000,1461640000,306093000000000,2923290000,153046000000000,1461640000,612186000000000,5846580000,101950000000000,1217910000,611703000000000,7307470000,101950000000000,1217910000,249727000000000,2983260000,-249727000000000,2983260000
70,689170000000000,6484910000,-344585000000000,3242460000,-689170000000000,6484910000,-344585000000000,3242460000,689170000000000,6484910000,172292000000000,1621230000,344585000000000,3242460000,172292000000000,1621230000,689170000000000,6484910000,114772000000000,1350850000,688633000000000,8105100000,114772000000000,1350850000,281133000000000,3308890000,-281133000000000,3308890000


==> anc/Calcium/FinalC5s/Calcium3P2symmsC5.csv <==
n,"J=0 M=0",,"J=1 M=0",,"J=2 M=0",,"J=3 M=0",,"J=4 M=0",,"J=1 M=1",,"J=2 M=1",,"J=3 M=1",,"J=4 M=1",,"J=2 M=2",,"J=3 M=2",,"J=4 M=2",,"J=3 M=3",,"J=4 M=3",,"J=4 M=4",
30,-161572000000,3735870,-353944000000,8183920,503930000000,11651900,926638000000,21425800,1089380000000,25188600,-306210000000,7080200,-471909000000,10911500,401659000000,9287180,376460000000,8704530,286347000000,6620930,-668143000000,15448800,-620418000000,14345400,286347000000,6620930,-859041000000,19862800,572694000000,13241900
31,-213881000000,4767160,-468534000000,10443100,667078000000,14868400,1226640000000,27340400,1442060000000,32141900,-405345000000,9034680,-624690000000,13923600,531696000000,11850900,498339000000,11107400,379052000000,8448630,-884454000000,19713500,-821279000000,18305400,379052000000,8448630,-1137160000000,25345900,758104000000,16897300
32,-280445000000,6034260,-614353000000,13218800,874688000000,18820400,1608400000000,34607400,1890870000000,40685200,-531498000000,11436100,-819108000000,17624500,697172000000,15000800,653434000000,14059700,497022000000,10694300,-1159720000000,24953300,-1076880000000,23170900,497022000000,10694300,-1491060000000,32082800,994043000000,21388500
33,-364474000000,7580590,-798429000000,16606300,1136770000000,23643300,2090310000000,43475800,2457420000000,51111100,-690749000000,14366700,-1064530000000,22140900,906063000000,18844900,849220000000,17662700,645942000000,13434800,-1507200000000,31347800,-1399540000000,29108700,645942000000,13434800,-1937830000000,40304300,1291880000000,26869500
34,-469756000000,9455740,-1029060000000,20714000,1465130000000,29491700,2694120000000,54230100,3167270000000,63754000,-890278000000,17920500,-1372030000000,27617700,1167790000000,23506500,1094520000000,22031700,832528000000,16758000,-1942570000000,39102000,-1803810000000,36309000,832528000000,16758000,-2497590000000,50274000,1665060000000,33516000
35,-600740000000,11716100,-1316000000000,25665700,1873660000000,36541600,3445330000000,67193600,4050410000000,78994200,-1138520000000,22204300,-1754610000000,34219700,1493410000000,29125600,1399720000000,27298400,1064670000000,20764000,-2484220000000,48449200,-2306780000000,44988600,1064670000000,20764000,-3194000000000,62291900,2129330000000,41527900
36,-762629000000,14425600,-1670640000000,31601100,2378580000000,44992300,4373790000000,82732800,5141930000000,97262500,-1445330000000,27339200,-2227440000000,42133300,1895860000000,35861200,1776920000000,33611400,1351580000000,25565800,-3153680000000,59653600,-2928410000000,55392700,1351580000000,25565800,-4054730000000,76697500,2703150000000,51131700
37,-961473000000,17656300,-2106230000000,38678400,2998760000000,55068600,5514190000000,101261000,6482600000000,119045000,-1822180000000,33462000,-2808210000000,51569300,2390170000000,43892500,2240220000000,41138800,1703980000000,31291500,-3975950000000,73013400,-3691950000000,67798100,1703980000000,31291500,-5111930000000,93874400,3407960000000,62582900
38,-1204280000000,21489300,-2638130000000,47075100,3756050000000,67023400,6906710000000,123244000,8119680000000,144888000,-2282340000000,40726300,-3517380000000,62764500,2993770000000,53421100,2805950000000,50069700,2134290000000,38084500,-4980010000000,88863900,-4624300000000,82516500,2134290000000,38084500,-6402870000000,114254000,4268580000000,76169000
39,-1499120000000,26015500,-3284030000000,56990300,4675660000000,81140300,8597700000000,149203000,10107600000000,175406000,-2841130000000,49304300,-4378550000000,75984400,3726740000000,64673000,3492940000000,60615700,2656840000000,46106100,-6199280000000,107581000,-5756480000000,99896600,2656840000000,46106100,-7970510000000,138318000,5313670000000,92212200
40,-1855300000000,31336400,-4064270000000,68646500,5786530000000,97735900,10640400000000,179719000,12509100000000,211282000,-3516140000000,59388600,-5418840000000,91525500,4612170000000,77900600,4322810000000,73013400,3288060000000,55536200,-7672150000000,129585000,-7124140000000,120328000,3288060000000,55536200,-9864190000000,166609000,6576130000000,111072000
41,-2283420000000,37565300,-5002120000000,82291600,7121800000000,117163000,13095700000000,215442000,15395600000000,253279000,-4327510000000,71193400,-6669260000000,109718000,5676450000000,93385200,5320330000000,87526500,4046800000000,66575300,-9442540000000,155342000,-8768070000000,144247000,4046800000000,66575300,-12140400000000,199726000,8093600000000,133151000
42,-2795600000000,44827600,-6124120000000,98200800,8719250000000,139814000,16033200000000,257093000,18848900000000,302244000,-5298190000000,84957000,-8165210000000,130930000,6949700000000,111439000,6513700000000,104448000,4954520000000,79446100,-11560500000000,185374000,-10734800000000,172133000,4954520000000,79446100,-14863600000000,238338000,9909040000000,158892000
43,-3405610000000,53262800,-7460430000000,116679000,10621800000000,166123000,19531700000000,305470000,22961900000000,359117000,-6454280000000,100943000,-9946890000000,155567000,8466160000000,132408000,7935020000000,124102000,6035620000000,94395400,-14083100000000,220256000,-13077200000000,204523000,6035620000000,94395400,-18106800000000,283186000,12071200000000,188791000
44,-4129050000000,63024500,-9045220000000,138063000,12878200000000,196569000,23680700000000,361455000,27839600000000,424934000,-7825340000000,119444000,-12059900000000,184078000,10264600000000,156675000,9620620000000,146846000,7317740000000,111696000,-17074700000000,260623000,-15855100000000,242007000,7317740000000,111696000,-21953200000000,335087000,14635500000000,223391000
45,-4983540000000,74282400,-10917100000000,162725000,15543300000000,231681000,28581300000000,426020000,33600800000000,500839000,-9444760000000,140779000,-14555600000000,216959000,12388800000000,184662000,11611600000000,173077000,8832110000000,131648000,-20608300000000,307178000,-19136200000000,285236000,8832110000000,131648000,-26496300000000,394943000,17664200000000,263295000
46,-5988920000000,87222900,-13119500000000,191073000,18679000000000,272042000,34347300000000,500236000,40379500000000,588089000,-11350200000000,165304000,-17492100000000,254755000,14888100000000,216831000,13954100000000,203228000,10613900000000,154581000,-24765800000000,360690000,-22996800000000,334927000,10613900000000,154581000,-31841700000000,463744000,21227800000000,309163000
47,-7167470000000,102051000,-15701300000000,223555000,22354800000000,318288000,41106500000000,585276000,48325700000000,688063000,-13583700000000,193406000,-20934300000000,298063000,17817900000000,253693000,16700100000000,237777000,12702600000000,180860000,-29639400000000,422007000,-27522300000000,391864000,12702600000000,180860000,-38107800000000,542581000,25405200000000,361720000
48,-8544160000000,118990000,-18717100000000,260663000,26648600000000,371120000,49002000000000,682425000,57607900000000,802273000,-16192800000000,225509000,-24955300000000,347538000,21240300000000,295802000,19907800000000,277245000,15142500000000,210881000,-35332400000000,492055000,-32808700000000,456908000,15142500000000,210881000,-45427400000000,632642000,30284900000000,421762000
49,-10146900000000,138285000,-22228100000000,302932000,31647400000000,431302000,58193900000000,793087000,68414000000000,932370000,-19230300000000,262077000,-29636400000000,403895000,25224600000000,343770000,23642100000000,322203000,17982900000000,245077000,-41960100000000,571847000,-38963000000000,531001000,17982900000000,245077000,-53948700000000,735232000,35965800000000,490155000
50,-12006700000000,160204000,-26302300000000,350948000,37448100000000,499665000,68860400000000,918794000,80953800000000,1080150000,-22755100000000,303618000,-35068600000000,467914000,29848100000000,398259000,27975500000000,373273000,21279000000000,283923000,-49651100000000,662487000,-46104600000000,615167000,21279000000000,283923000,-63837100000000,851769000,42558100000000,567846000
51,-14158300000000,185037000,-31015600000000,405348000,44158700000000,577117000,81199900000000,1061220000,95460400000000,1247590000,-26832700000000,350681000,-41352700000000,540445000,35196800000000,459992000,32988600000000,431134000,25092200000000,327934000,-58548400000000,765178000,-54366300000000,710523000,25092200000000,327934000,-75276500000000,983801000,50184300000000,655867000
52,-16639900000000,213100000,-36451900000000,466824000,51898600000000,664644000,95432400000000,1222160000,112192000000000,1436800000,-31535900000000,403866000,-48600800000000,622411000,41365900000000,529756000,38770800000000,496521000,29490200000000,377669000,-68810500000000,881227000,-63895500000000,818283000,29490200000000,377669000,-88470700000000,1133010000,58980500000000,755338000
53,-19494100000000,244737000,-42704400000000,536128000,60800600000000,763316000,111801000000000,1403600000,131436000000000,1650100000,-36945100000000,463823000,-56937200000000,714812000,48461300000000,608402000,45421000000000,570233000,34548600000000,433737000,-80613300000000,1012050000,-74855200000000,939763000,34548600000000,433737000,-103646000000000,1301210000,69097100000000,867473000
54,-22767800000000,280318000,-49875800000000,614073000,71011000000000,874290000,130577000000000,1607660000,153509000000000,1890000000,-43149300000000,531256000,-66498700000000,818735000,56599400000000,696855000,53048600000000,653136000,40350400000000,496795000,-94150800000000,1159190000,-87425800000000,1076390000,40350400000000,496795000,-121051000000000,1490390000,80700700000000,993591000
55,-26512700000000,320245000,-58079600000000,701538000,82691200000000,998820000,152054000000000,1836650000,178758000000000,2159210000,-50246700000000,606926000,-77436700000000,935352000,65909200000000,796111000,61774300000000,746166000,46987400000000,567557000,-109637000000000,1324300000,-101806000000000,1229710000,46987400000000,567557000,-140962000000000,1702670000,93974800000000,1135110000
56,-30786000000000,364952000,-67440700000000,799475000,96019100000000,1138260000,176562000000000,2093050000,207570000000000,2460640000,-58345300000000,691655000,-89917700000000,1065930000,76532200000000,907251000,71730800000000,850333000,54560700000000,646789000,-127308000000000,1509170000,-118215000000000,1401380000,54560700000000,646789000,-163682000000000,1940370000,109121000000000,1293580000
57,-35650100000000,414907000,-78096200000000,908908000,111190000000000,1294060000,204459000000000,2379550000,240366000000000,2797460000,-67563800000000,786329000,-104125000000000,1211840000,88624200000000,1031440000,83064200000000,966728000,63181200000000,735322000,-147423000000000,1715750000,-136893000000000,1593200000,63181200000000,735322000,-189543000000000,2205970000,126362000000000,1470640000
58,-41173800000000,470614000,-90196700000000,1030940000,128418000000000,1467810000,236138000000000,2699040000,277609000000000,3173050000,-78032400000000,891903000,-120258000000000,1374540000,102356000000000,1169920000,95934400000000,1096520000,72970600000000,834048000,-170265000000000,1946110000,-158103000000000,1807110000,72970600000000,834048000,-218912000000000,2502150000,145941000000000,1668100000
59,-47432400000000,532613000,-103907000000000,1166760000,147938000000000,1661180000,272032000000000,3054610000,319807000000000,3591070000,-89893500000000,1009400000,-138538000000000,1555620000,117914000000000,1324050000,110517000000000,1240980000,84062400000000,943928000,-196146000000000,2202500000,-182135000000000,2045180000,84062400000000,943928000,-252187000000000,2831780000,168125000000000,1887860000
60,-54508000000000,601487000,-119407000000000,1317640000,170006000000000,1875990000,312612000000000,3449620000,367513000000000,4055450000,-103303000000000,1139930000,-159204000000000,1756790000,135504000000000,1495260000,127003000000000,1401460000,96602300000000,1065990000,-225405000000000,2487310000,-209305000000000,2309650000,96602300000000,1065990000,-289807000000000,3197970000,193205000000000,2131980000
61,-62490600000000,677860000,-136894000000000,1484940000,194903000000000,2114190000,358392000000000,3887630000,421334000000000,4570380000,-118432000000000,1284680000,-182519000000000,1979850000,155348000000000,1685120000,145602000000000,1579400000,110749000000000,1201340000,-258415000000000,2803130000,-239957000000000,2602910000,110749000000000,1201340000,-332248000000000,3604030000,221499000000000,2402690000
62,-71477800000000,762400000,-156581000000000,1670140000,222934000000000,2377870000,409935000000000,4372480000,481929000000000,5140380000,-135464000000000,1444900000,-208768000000000,2226770000,177690000000000,1895290000,166542000000000,1776380000,126677000000000,1351170000,-295580000000000,3152730000,-274467000000000,2927530000,126677000000000,1351170000,-380031000000000,4053510000,253354000000000,2702340000
63,-81576200000000,855822000,-178703000000000,1874790000,254430000000000,2669250000,467851000000000,4908270000,550016000000000,5770270000,-154603000000000,1621950000,-238263000000000,2499630000,202794000000000,2127530000,190071000000000,1994050000,144574000000000,1516740000,-337339000000000,3539060000,-313244000000000,3286270000,144574000000000,1516740000,-433722000000000,4550210000,289148000000000,3033480000
64,-92901600000000,958892000,-203513000000000,2100580000,289753000000000,2990710000,532804000000000,5499380000,626376000000000,6465200000,-176066000000000,1817280000,-271341000000000,2800670000,230948000000000,2383750000,216459000000000,2234200000,164646000000000,1699400000,-384173000000000,3965270000,-356732000000000,3682040000,164646000000000,1699400000,-493937000000000,5098210000,329291000000000,3398810000
65,-105580000000000,1072420000,-231286000000000,2349290000,329295000000000,3344810000,605514000000000,6150510000,711856000000000,7230680000,-200094000000000,2032450000,-308370000000000,3132270000,262465000000000,2665990000,245999000000000,2498730000,187114000000000,1900610000,-436600000000000,4434760000,-405414000000000,4117990000,187114000000000,1900610000,-561343000000000,5701840000,374228000000000,3801220000
66,-119746000000000,1197290000,-262320000000000,2622820000,373480000000000,3734260000,686762000000000,6866640000,807373000000000,8072570000,-226942000000000,2269100000,-349748000000000,3496970000,297683000000000,2976400000,279007000000000,2789670000,212221000000000,2121910000,-495183000000000,4951120000,-459813000000000,4597470000,212221000000000,2121910000,-636664000000000,6365720000,424443000000000,4243820000
67,-135549000000000,1334420000,-296938000000000,2923220000,422768000000000,4161950000,777394000000000,7653090000,913922000000000,8997140000,-256892000000000,2528980000,-395904000000000,3897490000,336968000000000,3317290000,315828000000000,3109180000,240228000000000,2364930000,-560532000000000,5518180000,-520494000000000,5124020000,240228000000000,2364930000,-720684000000000,7094800000,480456000000000,4729870000
68,-153148000000000,1484800000,-335490000000000,3252640000,477656000000000,4630970000,878324000000000,8515520000,1.03258E+15,10011000000,-290244000000000,2813970000,-447304000000000,4336700000,380716000000000,3691120000,356832000000000,3459550000,271417000000000,2631440000,-633306000000000,6140030000,-588070000000000,5701450000,271417000000000,2631440000,-814251000000000,7894320000,542834000000000,5262880000
69,-172714000000000,1649470000,-378352000000000,3613380000,538680000000000,5144580000,990537000000000,9459960000,1.1645E+15,11121300000,-327325000000000,3126070000,-504451000000000,4817680000,429356000000000,4100500000,402420000000000,3843250000,306093000000000,2923290000,-714217000000000,6821010000,-663201000000000,6333790000,306093000000000,2923290000,-918279000000000,8769870000,612186000000000,5846580000
70,-194433000000000,1829560000,-425930000000000,4007900000,606421000000000,5706270000,1.1151E+15,10492800000,1.31094E+15,12335600000,-368488000000000,3467370000,-567887000000000,5343670000,483349000000000,4548190000,453026000000000,4262850000,344585000000000,3242460000,-804032000000000,7565730000,-746601000000000,7025320000,344585000000000,3242460000,-1.03375E+15,9727370000,689170000000000,6484910000


==> anc/Calcium/FinalC6s/Calcium1D2nonsymmsC6.csv <==
n,(2;2)(2;2),(2;1)(2;1),(2;0)(2;0),(1;1)(1;1),(1;0)(1;0),(0;0)(0;0),"(2,-2)(0,0)","(2,-2)(1,-1)","(1,-1)(0,0)","(2,1)(1,0)","(2,0)(1,1)"
30,-6.55461E+16,-8.58852E+16,-9.65252E+16,-1.26743E+17,-1.42293E+17,-1.57548E+17,-3.46879E+15,-2.19872E+16,-1.91057E+16,-1.8432E+16,-9.9352E+15
31,-8.5468E+16,-1.12026E+17,-1.25622E+17,-1.63446E+17,-1.82957E+17,-2.02068E+17,-4.21006E+15,-2.68571E+16,-2.34455E+16,-2.25807E+16,-1.22682E+16
32,-1.11397E+17,-1.4629E+17,-1.63806E+17,-2.10732E+17,-2.35156E+17,-2.5894E+17,-5.03189E+15,-3.27535E+16,-2.90027E+16,-2.77891E+16,-1.54636E+16
33,-1.44801E+17,-1.90742E+17,-2.13399E+17,-2.70958E+17,-3.01369E+17,-3.30692E+17,-5.89386E+15,-3.97124E+16,-3.59932E+16,-3.42006E+16,-1.97637E+16
34,-1.87486E+17,-2.47967E+17,-2.77309E+17,-3.46974E+17,-3.84568E+17,-4.20321E+17,-6.72815E+15,-4.77329E+16,-4.46868E+16,-4.19801E+16,-2.54996E+16
35,-2.41669E+17,-3.21153E+17,-3.59127E+17,-4.4218E+17,-4.88262E+17,-5.31307E+17,-7.4299E+15,-5.6726E+16,-5.53694E+16,-5.12754E+16,-3.30759E+16
36,-3.10013E+17,-4.14192E+17,-4.63238E+17,-5.60564E+17,-6.16514E+17,-6.67606E+17,-7.84209E+15,-6.6488E+16,-6.83636E+16,-6.22217E+16,-4.30126E+16
37,-3.957E+17,-5.31783E+17,-5.94953E+17,-7.06738E+17,-7.7396E+17,-8.3363E+17,-7.73763E+15,-7.66406E+16,-8.40103E+16,-7.49119E+16,-5.59586E+16
38,-5.02448E+17,-6.7951E+17,-7.60584E+17,-8.85869E+17,-9.65682E+17,-1.03405E+18,-6.79061E+15,-8.65327E+16,-1.02637E+17,-8.93469E+16,-7.27134E+16
39,-6.35254E+17,-8.64706E+17,-9.6837E+17,-1.10511E+18,-1.19884E+18,-1.27566E+18,-4.64274E+15,-9.54689E+16,-1.24632E+17,-1.05553E+17,-9.41804E+16
40,-7.98311E+17,-1.09439E+18,-1.22642E+18,-1.36907E+18,-1.4773E+18,-1.56093E+18,-534606000000000,-1.01614E+17,-1.50282E+17,-1.23142E+17,-1.21832E+17


==> anc/Calcium/FinalC6s/Calcium1D2symmsC6.csv <==
n,"K=0 Omega=0","K=1 Omega=0","K=2 Omega=0","K=3 Omega=0","K=4 Omega=0","K=1 Omega=1","K=2 Omega=1","K=3 Omega=1","K=4 Omega=1","K=2 Omega=2","K=3 Omega=2","K=4 Omega=2","K=3 Omega=3","K=4 Omega=3","K=4 Omega=4"
30,-7.99053E+16,-7.87553E+16,-1.24498E+17,-1.37282E+17,-1.7959E+17,-9.17094E+16,-8.99042E+16,-1.32412E+17,-1.65491E+17,-9.39703E+16,-9.30564E+16,-1.32767E+17,-8.47108E+16,-8.70597E+16,-6.55461E+16
31,-1.03615E+17,-1.02281E+17,-1.60618E+17,-1.75885E+17,-2.28631E+17,-1.19403E+17,-1.17201E+17,-1.70572E+17,-2.11244E+17,-1.22483E+17,-1.21412E+17,-1.70794E+17,-1.1043E+17,-1.13623E+17,-8.5468E+16
32,-1.346E+17,-1.33116E+17,-2.06863E+17,-2.2561E+17,-2.91298E+17,-1.55542E+17,-1.53078E+17,-2.19591E+17,-2.69996E+17,-1.59503E+17,-1.58774E+17,-2.20067E+17,-1.43728E+17,-1.48852E+17,-1.11397E+17
33,-1.74669E+17,-1.73097E+17,-2.65372E+17,-2.88898E+17,-3.70328E+17,-2.02228E+17,-1.99749E+17,-2.81815E+17,-3.44492E+17,-2.07066E+17,-2.07505E+17,-2.83185E+17,-1.86393E+17,-1.95091E+17,-1.44801E+17
34,-2.26075E+17,-2.2452E+17,-3.38683E+17,-3.68719E+17,-4.68986E+17,-2.62052E+17,-2.59997E+17,-3.60072E+17,-4.38043E+17,-2.67645E+17,-2.70581E+17,-3.63367E+17,-2.5533E+17,-2.40603E+17,-1.87486E+17
35,-2.91565E+17,-2.90184E+17,-4.2979E+17,-4.6861E+17,-5.91035E+17,-3.38176E+17,-3.37266E+17,-4.57737E+17,-5.54524E+17,-3.44221E+17,-3.51697E+17,-4.64516E+17,-3.09007E+17,-3.333E+17,-2.41669E+17
36,-3.74458E+17,-3.73474E+17,-5.42128E+17,-5.92742E+17,-7.40762E+17,-4.34387E+17,-4.3577E+17,-5.7876E+17,-6.98418E+17,-4.40311E+17,-4.55396E+17,-5.91333E+17,-3.94756E+17,-4.33627E+17,-3.10013E+17
37,-4.78712E+17,-4.78424E+17,-6.79586E+17,-7.45974E+17,-9.22943E+17,-5.60621E+17,-5.55168E+17,-7.27731E+17,-8.74821E+17,-5.60009E+17,-5.87216E+17,-7.49419E+17,-5.01569E+17,-5.61997E+17,-3.957E+17
38,-6.0894E+17,-6.09728E+17,-8.46377E+17,-9.33803E+17,-1.14263E+18,-7.17913E+17,-7.05675E+17,-9.09832E+17,-1.08928E+18,-7.07944E+17,-7.53794E+17,-9.453E+17,-6.33722E+17,-7.25299E+17,-5.02448E+17
39,-7.7113E+17,-7.73398E+17,-1.04862E+18,-1.16385E+18,-1.40709E+18,-9.15562E+17,-8.92677E+17,-1.13242E+18,-1.34951E+18,-8.90395E+17,-9.63728E+17,-1.18773E+18,-7.97095E+17,-9.32318E+17,-6.35254E+17
40,-9.70764E+17,-9.75034E+17,-1.28893E+18,-1.44157E+18,-1.71944E+18,-1.16148E+18,-1.12156E+18,-1.40039E+18,-1.65996E+18,-1.11164E+18,-1.22588E+18,-1.48438E+18,-9.95983E+17,-1.19279E+18,-7.98311E+17


==> anc/Calcium/FinalC6s/Calcium1P1nonsymmsC6.csv <==
n,(1;1)(1;1),(1;0)(1;0),(1;-1)(1;-1),(0;0)(0;0),"(1,-1)(0,0)"
30,-2.89556E+16,-3.69847E+16,-5.68693E+16,-2.57803E+17,-7.8104E+16
31,-4.64353E+16,-5.95672E+16,-8.5148E+16,-3.80644E+17,-1.1116E+17
32,-7.25776E+16,-9.34105E+16,-1.25677E+17,-5.55022E+17,-1.56554E+17
33,-1.10959E+17,-1.43183E+17,-1.83054E+17,-7.99733E+17,-2.18309E+17
34,-1.66384E+17,-2.15161E+17,-2.63359E+17,-1.13944E+18,-3.01585E+17
35,-2.45227E+17,-3.17678E+17,-3.74525E+17,-1.6062E+18,-4.1295E+17
36,-3.55846E+17,-4.61668E+17,-5.26865E+17,-2.24133E+18,-5.60721E+17
37,-5.09073E+17,-6.61312E+17,-7.33633E+17,-3.09755E+18,-7.55375E+17
38,-7.18766E+17,-9.34774E+17,-1.01172E+18,-4.24153E+18,-1.01009E+18
39,-1.00189E+18,-1.30433E+18,-1.38244E+18,-5.75537E+18,-1.34166E+18
40,-1.37586E+18,-1.79314E+18,-1.87202E+18,-7.73091E+18,-1.77362E+18


==> anc/Calcium/FinalC6s/Calcium1P1symmsC6.csv <==
n,"K=0 Omega=0","K=1 Omega=0","K=2 Omega=0","K=1 Omega=1","K=2 Omega=1","K=2 Omega=2"
30,-4.87106E+16,-6.32199E+15,-3.16151E+17,-5.96183E+16,-1.43511E+16,-2.89556E+16
31,-7.63749E+16,-1.2184E+16,-4.61863E+17,-9.38185E+16,-2.53158E+16,-4.64353E+16
32,-1.17179E+17,-2.15075E+16,-6.66973E+17,-1.44481E+17,-4.23403E+16,-7.25776E+16
33,-1.76362E+17,-3.58739E+16,-9.52636E+17,-2.18268E+17,-6.80979E+16,-1.10959E+17
34,-2.60912E+17,-5.74479E+16,-1.34649E+18,-3.24097E+17,-1.06225E+17,-1.66384E+17
35,-3.80033E+17,-8.91519E+16,-1.88434E+18,-4.73753E+17,-1.61603E+17,-2.45227E+17
36,-5.45721E+17,-1.34879E+17,-2.61217E+18,-6.82635E+17,-2.40701E+17,-3.55846E+17
37,-7.73434E+17,-1.99763E+17,-3.58856E+18,-9.70622E+17,-3.52002E+17,-5.09073E+17
38,-1.08284E+18,-2.90531E+17,-4.88753E+18,-1.36301E+18,-5.06539E+17,-7.18766E+17
39,-1.49795E+18,-4.15758E+17,-6.60095E+18,-1.89046E+18,-7.182E+17,-1.00189E+18
40,-2.04331E+18,-5.86538E+17,-8.83704E+18,-2.58246E+18,-1.00382E+18,-1.37586E+18


==> anc/Calcium/FinalC6s/Calcium1S0C6.csv <==
n,"m1=0 m2=0",
30,1.16068E+17,20730000000000
31,1.72319E+17,29220600000000
32,2.52386E+17,40785600000000
33,3.65039E+17,56355300000000
34,5.21767E+17,77264800000000
35,7.37554E+17,105094000000000
36,1.03176E+18,141881000000000
37,1.4292E+18,190197000000000
38,1.96145E+18,253274000000000
39,2.66842E+18,335114000000000
40,3.6002E+18,440738000000000
41,4.81927E+18,576315000000000
42,6.40314E+18,749440000000000
43,8.44737E+18,969417000000000
44,1.10692E+19,1.24758E+15
45,1.44117E+19,1.59771E+15
46,1.86488E+19,2.03643E+15
47,2.39905E+19,2.58379E+15
48,3.06898E+19,3.26382E+15
49,3.90501E+19,4.10525E+15
50,4.94335E+19,5.14229E+15
51,6.22707E+19,6.41554E+15
52,7.80723E+19,7.97299E+15
53,9.74411E+19,9.87129E+15
54,1.21087E+20,1.21771E+16
55,1.4984E+20,1.49687E+16
56,1.84678E+20,1.8335E+16
57,2.26734E+20,2.23845E+16
58,2.77328E+20,2.72396E+16
59,3.37989E+20,3.30431E+16
60,4.10489E+20,3.99601E+16
61,4.96869E+20,4.81806E+16
62,5.99475E+20,5.79235E+16
63,7.21005E+20,6.94399E+16
64,8.64543E+20,8.30172E+16
65,1.03362E+21,9.89837E+16
66,1.23225E+21,1.17714E+17
67,1.465E+21,1.39633E+17
68,1.73708E+21,1.65224E+17
69,2.05436E+21,1.95036E+17
70,2.4235E+21,2.29687E+17


==> anc/Calcium/FinalC6s/Calcium3P1nonsymmsC6.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,"(1,-1)(0,0)",
30,-9.99093E+16,93464700000000,-1.25601E+16,24332200000000,-1.38798E+17,116004000000000,-5.43715E+16,46474200000000,-7.28222E+16,45683500000000
31,-1.43968E+17,120385000000000,-1.97518E+16,31159000000000,-1.98153E+17,149498000000000,-7.77588E+16,59891400000000,-1.02713E+17,58876600000000
32,-1.89588E+17,156112000000000,-2.08386E+16,41401800000000,-2.66681E+17,193442000000000,-1.04181E+17,77656300000000,-1.43633E+17,75906800000000
33,-3.48144E+17,494617000000000,-1.13199E+17,327936000000000,-4.6381E+17,426425000000000,-2.23774E+17,196479000000000,-1.99534E+17,156593000000000
34,-3.49607E+17,259521000000000,-3.35971E+16,68864200000000,-4.97354E+17,321146000000000,-1.94008E+17,128765000000000,-2.74022E+17,125717000000000
35,-4.93962E+17,332334000000000,-5.6537E+16,87071300000000,-6.92553E+17,411772000000000,-2.70886E+17,165040000000000,-3.73926E+17,161353000000000
36,-6.26018E+17,428106000000000,-5.163E+16,114297000000000,-9.00092E+17,529131000000000,-3.50386E+17,212177000000000,-5.06339E+17,206646000000000
37,-1.03693E+18,558222000000000,-1.97477E+17,158674000000000,-1.36566E+18,683529000000000,-5.40744E+17,274595000000000,-6.80582E+17,263940000000000
38,-1.56212E+18,728071000000000,-5.29019E+17,254485000000000,-2.09813E+18,890405000000000,-1.03797E+18,381285000000000,-9.0828E+17,336159000000000
39,-1.8104E+18,907918000000000,-3.38843E+17,261221000000000,-2.39098E+18,1.10932E+15,-9.46203E+17,445826000000000,-1.20366E+18,426862000000000
40,-1.85573E+18,1.12722E+15,-1.07284E+17,304915000000000,-2.71937E+18,1.39001E+15,-1.05486E+18,557636000000000,-1.58488E+18,540325000000000
41,-3.08218E+18,1.4577E+15,-5.67532E+17,424045000000000,-4.08108E+18,1.77753E+15,-1.61422E+18,714657000000000,-2.07368E+18,681774000000000
42,-4.58416E+18,1.88465E+15,-1.58789E+18,690068000000000,-6.19389E+18,2.29587E+15,-3.11127E+18,996104000000000,-2.69677E+18,857450000000000
43,-5.91108E+18,2.37071E+15,-2.05744E+18,876891000000000,-7.99739E+18,2.88528E+15,-4.03048E+18,1.25552E+15,-3.4867E+18,1.07483E+15
44,-7.58116E+18,2.9735E+15,-2.65096E+18,1.10982E+15,-1.02696E+19,3.6157E+15,-5.19177E+18,1.57761E+15,-4.48279E+18,1.34352E+15
45,-6.66114E+18,3.52659E+15,-2.75151E+17,970042000000000,-9.88431E+18,4.33807E+15,-3.82549E+18,1.74226E+15,-5.73237E+18,1.67249E+15
46,-1.22731E+19,4.62025E+15,-4.32795E+18,1.75327E+15,-1.66654E+19,5.60992E+15,-8.47411E+18,2.46056E+15,-7.29223E+18,2.07571E+15
47,-1.55006E+19,5.73317E+15,-5.48739E+18,2.19242E+15,-2.10715E+19,6.95608E+15,-1.07433E+19,3.05841E+15,-9.23077E+18,2.56833E+15
48,-1.9485E+19,7.089E+15,-6.92341E+18,2.73106E+15,-2.65164E+19,8.59491E+15,-1.3554E+19,3.78793E+15,-1.16285E+19,3.16679E+15
49,-2.43828E+19,8.73787E+15,-8.6942E+18,3.39012E+15,-3.32161E+19,1.05867E+16,-1.70199E+19,4.67636E+15,-1.45828E+19,3.89281E+15
50,-3.03787E+19,1.07357E+16,-1.08684E+19,4.19344E+15,-4.14256E+19,1.29984E+16,-2.12759E+19,5.75434E+15,-1.82057E+19,4.77026E+15
51,-3.76904E+19,1.31486E+16,-1.35272E+19,5.16927E+15,-5.14456E+19,1.59095E+16,-2.64808E+19,7.05809E+15,-2.26318E+19,5.82745E+15
52,-4.65732E+19,1.60541E+16,-1.67664E+19,6.35106E+15,-6.36289E+19,1.94126E+16,-3.28216E+19,8.63008E+15,-2.80183E+19,7.09736E+15
53,-5.73232E+19,1.95418E+16,-2.06961E+19,7.77717E+15,-7.83863E+19,2.36152E+16,-4.05163E+19,1.05195E+16,-3.45492E+19,8.61828E+15
54,-7.02899E+19,2.37161E+16,-2.54481E+19,9.49269E+15,-9.62007E+19,2.86425E+16,-4.98213E+19,1.27839E+16,-4.245E+19,1.04345E+16
55,-8.58763E+19,2.86984E+16,-3.11736E+19,1.1551E+16,-1.17631E+20,3.46394E+16,-6.10337E+19,1.54899E+16,-5.19454E+19,1.25976E+16
56,-1.0455E+20,3.46282E+16,-3.80487E+19,1.4013E+16,-1.43326E+20,4.17729E+16,-7.44992E+19,1.87146E+16,-6.33464E+19,1.51664E+16
57,-1.26845E+20,4.21169E+16,-4.62735E+19,1.75522E+16,-1.7403E+20,5.05261E+16,-9.06156E+19,2.27474E+16,-7.69859E+19,1.81708E+16
58,-1.53398E+20,4.99938E+16,-5.60906E+19,2.04406E+16,-2.10618E+20,6.0243E+16,-1.09849E+20,2.70866E+16,-9.32445E+19,2.18028E+16
59,-1.84918E+20,5.98382E+16,-6.77669E+19,2.45849E+16,-2.54084E+20,7.20658E+16,-1.3273E+20,3.2458E+16,-1.12578E+20,2.6039E+16
60,-2.2223E+20,7.14262E+16,-8.16158E+19,2.94856E+16,-3.05569E+20,8.59769E+16,-1.59871E+20,3.87889E+16,-1.35489E+20,3.10178E+16
61,-2.66277E+20,8.50409E+16,-9.79942E+19,3.52682E+16,-3.66387E+20,1.02313E+17,-1.91974E+20,4.62354E+16,-1.62575E+20,3.68561E+16
62,-3.18131E+20,1.01E+17,-1.1731E+20,4.20756E+16,-4.3803E+20,1.21452E+17,-2.29841E+20,5.49738E+16,-1.94505E+20,4.36862E+16
63,-3.79021E+20,1.19664E+17,-1.4003E+20,5.00706E+16,-5.2221E+20,1.43825E+17,-2.74389E+20,6.52035E+16,-2.32048E+20,5.16581E+16
64,-4.50345E+20,1.41437E+17,-1.66688E+20,5.94309E+16,-6.20871E+20,1.69914E+17,-3.26663E+20,7.71504E+16,-2.76066E+20,6.09436E+16
65,-5.33683E+20,1.66783E+17,-1.97886E+20,7.03711E+16,-7.36215E+20,2.00271E+17,-3.87847E+20,9.10722E+16,-3.27575E+20,7.17327E+16
66,-6.30824E+20,1.9623E+17,-2.34305E+20,8.31297E+16,-8.70741E+20,2.35522E+17,-4.59287E+20,1.07263E+17,-3.87665E+20,8.42448E+16
67,-7.43799E+20,2.30393E+17,-2.76723E+20,9.80354E+16,-1.02728E+21,2.76398E+17,-5.4251E+20,1.26092E+17,-4.57666E+20,9.87246E+16
68,-8.74896E+20,2.69859E+17,-3.26014E+20,1.15214E+17,-1.20903E+21,3.23608E+17,-6.39231E+20,1.47807E+17,-5.38968E+20,1.15447E+17
69,-1.02669E+21,3.15457E+17,-3.83166E+20,1.35188E+17,-1.41958E+21,3.78124E+17,-7.51396E+20,1.72952E+17,-6.33211E+20,1.34724E+17
70,-1.20208E+21,3.68005E+17,-4.49288E+20,1.58292E+17,-1.66298E+21,4.40925E+17,-8.81191E+20,2.01962E+17,-7.42218E+20,1.569E+17


==> anc/Calcium/FinalC6s/Calcium3P1symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=2 Omega=2",
30,-2.24603E+16,19818300000000,-1.40731E+17,69059700000000,-2.64782E+17,123006000000000,-3.59221E+16,25328900000000,-4.81347E+16,25733400000000,-1.34577E+17,69182300000000
31,-3.18721E+16,27262800000000,-1.9823E+17,89867600000000,-3.73085E+17,158995000000000,-5.06683E+16,34233700000000,-6.86412E+16,34885500000000,-1.8917E+17,90023400000000
32,-4.47753E+16,38151100000000,-2.76813E+17,117435000000000,-5.21187E+17,205889000000000,-7.08074E+16,46842800000000,-9.68961E+16,48529100000000,-2.63659E+17,117487000000000
33,-6.18163E+16,360470000000000,-3.8291E+17,384562000000000,-7.22204E+17,288514000000000,-9.74733E+16,415751000000000,-1.35412E+17,242686000000000,-3.6378E+17,467247000000000
34,-8.63967E+16,68100900000000,-5.27023E+17,197338000000000,-9.92719E+17,342473000000000,-1.35201E+17,82494500000000,-1.88382E+17,84436000000000,-5.00205E+17,197698000000000
35,-1.18278E+17,90773800000000,-7.1825E+17,255273000000000,-1.35344E+18,440661000000000,-1.84335E+17,109140000000000,-2.5898E+17,111792000000000,-6.80591E+17,255744000000000
36,-1.60671E+17,120331000000000,-9.71475E+17,329408000000000,-1.83122E+18,565743000000000,-2.49448E+17,143725000000000,-3.53145E+17,147446000000000,-9.19147E+17,329996000000000
37,-2.16544E+17,158882000000000,-1.30429E+18,423986000000000,-2.45943E+18,724431000000000,-3.35016E+17,188640000000000,-4.77717E+17,193745000000000,-1.23227E+18,424727000000000
38,-2.89671E+17,208501000000000,-1.73872E+18,543938000000000,-3.27976E+18,924879000000000,-4.4671E+17,246301000000000,-6.41326E+17,253142000000000,-1.64026E+18,544913000000000
39,-3.84661E+17,272165000000000,-2.30165E+18,695574000000000,-4.34314E+18,1.17721E+15,-5.91526E+17,320072000000000,-8.54692E+17,329194000000000,-2.16889E+18,696825000000000
40,-5.0736E+17,353308000000000,-3.02739E+18,886321000000000,-5.71461E+18,1.49348E+15,-7.78075E+17,413852000000000,-1.13109E+18,425960000000000,-2.84919E+18,887876000000000
41,-6.64798E+17,456318000000000,-3.95693E+18,1.1255E+15,-7.47186E+18,1.88857E+15,-1.01694E+18,532639000000000,-1.48687E+18,548557000000000,-3.71967E+18,1.13082E+15
42,-8.65591E+17,586513000000000,-5.14062E+18,1.42422E+15,-9.71044E+18,2.38023E+15,-1.321E+18,682450000000000,-1.94205E+18,703197000000000,-4.82717E+18,1.42673E+15
43,-1.12017E+18,750711000000000,-6.63959E+18,1.79608E+15,-1.25464E+19,2.98985E+15,-1.7059E+18,871023000000000,-2.52103E+18,897612000000000,-6.2281E+18,1.7993E+15
44,-1.44171E+18,955974000000000,-8.52863E+18,2.25846E+15,-1.61211E+19,3.74551E+15,-2.19049E+18,1.10668E+15,-3.25341E+18,1.1407E+15,-7.99208E+18,2.26267E+15
45,-1.84465E+18,1.21667E+15,-1.08953E+19,2.82958E+15,-2.06019E+19,4.67347E+15,-2.79379E+18,1.40352E+15,-4.17284E+18,1.4536E+15,-1.01998E+19,2.83289E+15
46,-2.34768E+18,1.5267E+15,-1.38469E+19,3.52411E+15,-2.61923E+19,5.80668E+15,-3.54943E+18,1.75975E+15,-5.32567E+18,1.81623E+15,-1.29514E+19,3.53014E+15
47,-2.97277E+18,1.91841E+15,-1.75118E+19,4.38206E+15,-3.31359E+19,7.19745E+15,-4.48701E+18,2.20694E+15,-6.762E+18,2.27856E+15,-1.63643E+19,4.38951E+15
48,-3.74699E+18,2.40126E+15,-2.20424E+19,5.42967E+15,-4.17212E+19,8.89017E+15,-5.64514E+18,2.75686E+15,-8.54308E+18,2.84729E+15,-2.05795E+19,5.43859E+15
49,-4.70048E+18,2.99431E+15,-2.76185E+19,6.70623E+15,-5.22921E+19,1.09472E+16,-7.06806E+18,3.43091E+15,-1.0741E+19,3.54454E+15,-2.57625E+19,6.71652E+15
50,-5.8683E+18,3.71869E+15,-3.44502E+19,8.25507E+15,-6.52486E+19,1.34367E+16,-8.81534E+18,4.25427E+15,-1.3445E+19,4.39636E+15,-3.21098E+19,8.26762E+15
51,-7.29442E+18,4.60145E+15,-4.27893E+19,1.0129E+16,-8.10692E+19,1.64409E+16,-1.09406E+19,5.25648E+15,-1.67516E+19,5.43337E+15,-3.9852E+19,1.01442E+16
52,-9.02903E+18,5.67345E+15,-5.29292E+19,1.23892E+16,-1.00313E+20,2.0055E+16,-1.35274E+19,6.47279E+15,-2.07854E+19,6.69189E+15,-4.926E+19,1.24076E+16
53,-1.1131E+19,6.97148E+15,-6.52135E+19,1.51071E+16,-1.23634E+20,2.43899E+16,-1.66578E+19,7.9433E+15,-2.56841E+19,8.21377E+15,-6.06517E+19,1.51294E+16
54,-1.36401E+19,8.54019E+15,-8.00141E+19,1.83669E+16,-1.51786E+20,2.95742E+16,-2.04339E+19,9.71454E+15,-3.1612E+19,1.00478E+16,-7.43939E+19,1.83921E+16
55,-1.66851E+19,1.04242E+16,-9.78341E+19,2.22627E+16,-1.85648E+20,3.57576E+16,-2.49736E+19,1.18435E+16,-3.876E+19,1.22522E+16,-9.09148E+19,2.22925E+16
56,-2.03382E+19,1.26834E+16,-1.19215E+20,2.69065E+16,-2.26289E+20,4.3111E+16,-3.04056E+19,1.43961E+16,-4.73341E+19,1.48982E+16,-1.10712E+20,2.6942E+16
57,-2.46949E+19,1.61619E+16,-1.44758E+20,3.28646E+16,-2.74874E+20,5.18931E+16,-3.68845E+19,1.8283E+16,-5.76102E+19,1.85161E+16,-1.34347E+20,3.30155E+16
58,-2.9899E+19,1.86044E+16,-1.75205E+20,3.89639E+16,-3.32782E+20,6.21383E+16,-4.46192E+19,2.10729E+16,-6.98904E+19,2.18155E+16,-1.62512E+20,3.90134E+16
59,-3.60633E+19,2.24357E+16,-2.11356E+20,4.67131E+16,-4.01587E+20,7.43237E+16,-5.37967E+19,2.5388E+16,-8.45051E+19,2.62856E+16,-1.95946E+20,4.67723E+16
60,-4.34018E+19,2.69764E+16,-2.54227E+20,5.58433E+16,-4.83149E+20,8.86527E+16,-6.46068E+19,3.04991E+16,-1.01785E+20,3.15832E+16,-2.35527E+20,5.59131E+16
61,-5.20535E+19,3.23493E+16,-3.04849E+20,6.65887E+16,-5.79508E+20,1.05478E+17,-7.7422E+19,3.65363E+16,-1.22298E+20,3.78409E+16,-2.82267E+20,6.6668E+16
62,-6.2237E+19,3.86843E+16,-3.64473E+20,7.92003E+16,-6.93047E+20,1.25187E+17,-9.25056E+19,4.36531E+16,-1.46503E+20,4.52187E+16,-3.37298E+20,7.92928E+16
63,-7.4199E+19,4.61402E+16,-4.34529E+20,9.39705E+16,-8.26489E+20,1.4822E+17,-1.10215E+20,5.20239E+16,-1.7499E+20,5.38945E+16,-4.01916E+20,9.40806E+16
64,-8.81362E+19,5.49021E+16,-5.1653E+20,1.11238E+17,-9.82813E+20,1.75088E+17,-1.30958E+20,6.18346E+16,-2.0843E+20,6.40683E+16,-4.77629E+20,1.11339E+17
65,-1.04505E+20,6.51465E+16,-6.12507E+20,1.31354E+17,-1.16575E+21,2.06336E+17,-1.55189E+20,7.33164E+16,-2.47583E+20,7.59755E+16,-5.66071E+20,1.31488E+17
66,-1.23436E+20,7.71216E+16,-7.24238E+20,1.54761E+17,-1.37893E+21,2.42623E+17,-1.83446E+20,8.67301E+16,-2.93335E+20,8.98902E+16,-6.69211E+20,1.5491E+17
67,-1.45613E+20,9.11305E+16,-8.5448E+20,1.8197E+17,-1.62734E+21,2.84691E+17,-2.16289E+20,1.02403E+17,-3.4663E+20,1.06172E+17,-7.89178E+20,1.82134E+17
68,-1.71348E+20,1.07305E+17,-1.00566E+21,2.13397E+17,-1.91575E+21,3.33272E+17,-2.54395E+20,1.20506E+17,-4.08588E+20,1.24927E+17,-9.28398E+20,2.13594E+17
69,-2.01153E+20,1.26141E+17,-1.1808E+21,2.49768E+17,-2.24996E+21,3.89354E+17,-2.98513E+20,1.4157E+17,-4.80463E+20,1.46781E+17,-1.08964E+21,2.50005E+17
70,-2.35594E+20,1.47969E+17,-1.38325E+21,2.91764E+17,-2.63639E+21,4.5398E+17,-3.49467E+20,1.65957E+17,-5.63649E+20,1.72092E+17,-1.27595E+21,2.92018E+17


==> anc/README.txt <==
This folder contains C5 and C6 coefficients for strontium, calcium and ytterbium. Details of how these were calculated can be found in the main paper, along with a list of the calculated series.

The coefficients can be found as .csv (comma-separated values) files, organised by atom, series then coefficient. Each different .csv file represents a different series, and whether the coefficients correspond to symmetrized C_N coefficients (eg. Calcium1P1symmsC6.csv) or the non-symmetrized c_N coefficients (eg. Calcium1P1nonsymmsC6.csv) values (see the main paper for details). The series are labelled according to standard spectroscopic notation. The C_N coefficients are labelled according to K and Omega, as described in the text, whereas the c_N coefficients are labelled according to their values of M_1, M_2, M'_1 and M'_2 in the form (M_1;M_2)(M'_1;M'_2). Each table contains two columns per state, the first being the value of the coefficient and the second being the associated error. Please note that the error quoted in the second column corresponds to the error contributed by the errors in the  energy levels only. The full uncertainties in the coefficients also need to include the error in the radial dipole matrix elements, which cannot be easily estimated but should be of the order of 0.1 atomic unit.

To calculate the eigenvectors, the non-symmetrized values can be arranged in a matrix (as detailed in the main paper) and diagonalized.


==> anc/Strontium/FinalC5s/Strontium1D2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,984043000000,0,-492022000000,0,-984043000000,0,-492022000000,0,984043000000,0,246011000000,0,492022000000,0,246011000000,0,984043000000,0,174362000000,9538730,1046170000000,57232400,174362000000,9538730,427097000000,23365000,-427097000000,23365000
31,1307570000000,0,-653785000000,0,-1307570000000,0,-653785000000,0,1307570000000,0,326892000000,0,653785000000,0,326892000000,0,1307570000000,0,231480000000,12000900,1388880000000,72005400,231480000000,12000900,567007000000,29396100,-567007000000,29396100
32,1721080000000,0,-860542000000,0,-1721080000000,0,-860542000000,0,1721080000000,0,430271000000,0,860542000000,0,430271000000,0,1721080000000,0,304372000000,15017600,1826230000000,90105800,304372000000,15017600,745556000000,36785500,-745556000000,36785500
33,2245300000000,0,-1122650000000,0,-2245300000000,0,-1122650000000,0,2245300000000,0,561326000000,0,1122650000000,0,561326000000,0,2245300000000,0,396640000000,18691400,2379840000000,112149000,396640000000,18691400,971565000000,45784500,-971565000000,45784500
34,2904780000000,0,-1452390000000,0,-2904780000000,0,-1452390000000,0,2904780000000,0,726194000000,0,1452390000000,0,726194000000,0,2904780000000,0,512544000000,23139600,3075260000000,138837000,512544000000,23139600,1255470000000,56680100,-1255470000000,56680100
35,3728440000000,0,-1864220000000,0,-3728440000000,0,-1864220000000,0,3728440000000,0,932110000000,0,1864220000000,0,932110000000,0,3728440000000,0,657102000000,28495600,3942610000000,170973000,657102000000,28495600,1609560000000,69799600,-1609560000000,69799600
36,4750230000000,0,-2375110000000,0,-4750230000000,0,-2375110000000,0,4750230000000,0,1187560000000,0,2375110000000,0,1187560000000,0,4750230000000,0,836187000000,34910900,5017120000000,209465000,836187000000,34910900,2048230000000,85513900,-2048230000000,85513900
37,6009730000000,0,-3004860000000,0,-6009730000000,0,-3004860000000,0,6009730000000,0,1502430000000,0,3004860000000,0,1502430000000,0,6009730000000,0,1056650000000,42556800,6339880000000,255341000,1056650000000,42556800,2588250000000,104242000,-2588250000000,104242000
38,7552910000000,0,-3776450000000,0,-7552910000000,0,-3776450000000,0,7552910000000,0,1888230000000,0,3776450000000,0,1888230000000,0,7552910000000,0,1326420000000,51626000,7958550000000,309756000,1326420000000,51626000,3249060000000,126457000,-3249060000000,126457000
39,9432940000000,0,-4716470000000,0,-9432940000000,0,-4716470000000,0,9432940000000,0,2358240000000,0,4716470000000,0,2358240000000,0,9432940000000,0,1654700000000,62334700,9928170000000,374008000,1654700000000,62334700,4053160000000,152688000,-4053160000000,152688000
40,11711100000000,0,-5855530000000,0,-11711100000000,0,-5855530000000,0,11711100000000,0,2927760000000,0,5855530000000,0,2927760000000,0,11711100000000,0,2052020000000,74925100,12312100000000,449550000,2052020000000,74925100,5026400000000,183528000,-5026400000000,183528000
41,14457500000000,0,-7228750000000,0,-14457500000000,0,-7228750000000,0,14457500000000,0,3614370000000,0,7228750000000,0,3614370000000,0,14457500000000,0,2530490000000,89666800,15183000000000,538001000,2530490000000,89666800,6198420000000,219638000,-6198420000000,219638000
42,17752600000000,0,-8876280000000,0,-17752600000000,0,-8876280000000,0,17752600000000,0,4438140000000,0,8876280000000,0,4438140000000,0,17752600000000,0,3103940000000,106860000,18623600000000,641160000,3103940000000,106860000,7603070000000,261752000,-7603070000000,261752000
43,21687700000000,0,-10843800000000,0,-21687700000000,0,-10843800000000,0,21687700000000,0,5421920000000,0,10843800000000,0,5421920000000,0,21687700000000,0,3788080000000,126837000,22728500000000,761024000,3788080000000,126837000,9278870000000,310687000,-9278870000000,310687000
44,26366700000000,0,-13183300000000,0,-26366700000000,0,-13183300000000,0,26366700000000,0,6591670000000,0,13183300000000,0,6591670000000,0,26366700000000,0,4600770000000,149967000,27604600000000,899802000,4600770000000,149967000,11269500000000,367343000,-11269500000000,367343000
45,31907100000000,0,-15953600000000,0,-31907100000000,0,-15953600000000,0,31907100000000,0,7976780000000,0,15953600000000,0,7976780000000,0,31907100000000,0,5562170000000,176655000,33373000000000,1059930000,5562170000000,176655000,13624500000000,432715000,-13624500000000,432715000
46,38441500000000,0,-19220700000000,0,-38441500000000,0,-19220700000000,0,38441500000000,0,9610370000000,0,19220700000000,0,9610370000000,0,38441500000000,0,6695050000000,207349000,40170300000000,1244090000,6695050000000,207349000,16399500000000,507898000,-16399500000000,507898000
47,46119000000000,0,-23059500000000,0,-46119000000000,0,-23059500000000,0,46119000000000,0,11529800000000,0,23059500000000,0,11529800000000,0,46119000000000,0,8024980000000,242539000,48149900000000,1455230000,8024980000000,242539000,19657100000000,594096000,-19657100000000,594096000
48,55107200000000,0,-27553600000000,0,-55107200000000,0,-27553600000000,0,55107200000000,0,13776800000000,0,27553600000000,0,13776800000000,0,55107200000000,0,9580640000000,282763000,57483900000000,1696580000,9580640000000,282763000,23467700000000,692625000,-23467700000000,692625000
49,65593200000000,0,-32796600000000,0,-65593200000000,0,-32796600000000,0,65593200000000,0,16398300000000,0,32796600000000,0,16398300000000,0,65593200000000,0,11394100000000,328610000,68364800000000,1971660000,11394100000000,328610000,27909800000000,804927000,-27909800000000,804927000
50,77786300000000,0,-38893100000000,0,-77786300000000,0,-38893100000000,0,77786300000000,0,19446600000000,0,38893100000000,0,19446600000000,0,77786300000000,0,13501300000000,380723000,81007500000000,2284340000,13501300000000,380723000,33071200000000,932577000,-33071200000000,932577000
51,91919400000000,0,-45959700000000,0,-91919400000000,0,-45959700000000,0,91919400000000,0,22979900000000,0,45959700000000,0,22979900000000,0,91919400000000,0,15941900000000,439801000,95651100000000,2638810000,15941900000000,439801000,39049400000000,1077290000,-39049400000000,1077290000
52,108252000000000,0,-54125800000000,0,-108252000000000,0,-54125800000000,0,108252000000000,0,27062900000000,0,54125800000000,0,27062900000000,0,108252000000000,0,18760200000000,506605000,112561000000000,3039630000,18760200000000,506605000,45952900000000,1240920000,-45952900000000,1240920000
53,127070000000000,0,-63534800000000,0,-127070000000000,0,-63534800000000,0,127070000000000,0,31767400000000,0,63534800000000,0,31767400000000,0,127070000000000,0,22005400000000,581963000,132032000000000,3491780000,22005400000000,581963000,53901900000000,1425510000,-53901900000000,1425510000
54,148691000000000,0,-74345700000000,0,-148691000000000,0,-74345700000000,0,148691000000000,0,37172800000000,0,74345700000000,0,37172800000000,0,148691000000000,0,25731600000000,666769000,154389000000000,4000610000,25731600000000,666769000,63029200000000,1633240000,-63029200000000,1633240000
55,173467000000000,0,-86733700000000,0,-173467000000000,0,-86733700000000,0,173467000000000,0,43366900000000,0,86733700000000,0,43366900000000,0,173467000000000,0,29998700000000,761993000,179992000000000,4571960000,29998700000000,761993000,73481500000000,1866490000,-73481500000000,1866490000
56,201785000000000,0,-100892000000000,0,-201785000000000,0,-100892000000000,0,201785000000000,0,50446200000000,0,100892000000000,0,50446200000000,0,201785000000000,0,34872800000000,868683000,209237000000000,5212100000,34872800000000,868683000,85420500000000,2127830000,-85420500000000,2127830000
57,234068000000000,0,-117034000000000,0,-234068000000000,0,-117034000000000,0,234068000000000,0,58517100000000,0,117034000000000,0,58517100000000,0,234068000000000,0,40426300000000,987968000,242558000000000,5927810000,40426300000000,987968000,99023800000000,2420020000,-99023800000000,2420020000
58,270785000000000,0,-135393000000000,0,-270785000000000,0,-135393000000000,0,270785000000000,0,67696300000000,0,135393000000000,0,67696300000000,0,270785000000000,0,46738900000000,1121070000,280434000000000,6726400000,46738900000000,1121070000,114487000000000,2746040000,-114487000000000,2746040000
59,312448000000000,0,-156224000000000,0,-312448000000000,0,-156224000000000,0,312448000000000,0,78112000000000,0,156224000000000,0,78112000000000,0,312448000000000,0,53897900000000,1269290000,323388000000000,7615740000,53897900000000,1269290000,132022000000000,3109110000,-132022000000000,3109110000
60,359616000000000,0,-179808000000000,0,-359616000000000,0,-179808000000000,0,359616000000000,0,89904100000000,0,179808000000000,0,89904100000000,0,359616000000000,0,61998800000000,1434040000,371993000000000,8604260000,61998800000000,1434040000,151865000000000,3512670000,-151865000000000,3512670000
61,412903000000000,0,-206452000000000,0,-412903000000000,0,-206452000000000,0,412903000000000,0,103226000000000,0,206452000000000,0,103226000000000,0,412903000000000,0,71145800000000,1616840000,426875000000000,9701030000,71145800000000,1616840000,174271000000000,3960430000,-174271000000000,3960430000
62,472977000000000,0,-236488000000000,0,-472977000000000,0,-236488000000000,0,472977000000000,0,118244000000000,0,236488000000000,0,118244000000000,0,472977000000000,0,81452600000000,1819300000,488716000000000,10915800000,81452600000000,1819300000,199517000000000,4456350000,-199517000000000,4456350000
63,540565000000000,0,-270282000000000,0,-540565000000000,0,-270282000000000,0,540565000000000,0,135141000000000,0,270282000000000,0,135141000000000,0,540565000000000,0,93043200000000,2043150000,558259000000000,12258900000,93043200000000,2043150000,227908000000000,5004670000,-227908000000000,5004670000
64,616459000000000,0,-308230000000000,0,-616459000000000,0,-308230000000000,0,616459000000000,0,154115000000000,0,308230000000000,0,154115000000000,0,616459000000000,0,106052000000000,2290250000,636314000000000,13741500000,106052000000000,2290250000,259774000000000,5609940000,-259774000000000,5609940000
65,701520000000000,0,-350760000000000,0,-701520000000000,0,-350760000000000,0,701520000000000,0,175380000000000,0,350760000000000,0,175380000000000,0,701520000000000,0,120626000000000,2562580000,723756000000000,15375500000,120626000000000,2562580000,295472000000000,6277010000,-295472000000000,6277010000
66,796680000000000,0,-398340000000000,0,-796680000000000,0,-398340000000000,0,796680000000000,0,199170000000000,0,398340000000000,0,199170000000000,0,796680000000000,0,136923000000000,2862250000,821539000000000,17173500000,136923000000000,2862250000,335392000000000,7011060000,-335392000000000,7011060000
67,902951000000000,0,-451476000000000,0,-902951000000000,0,-451476000000000,0,902951000000000,0,225738000000000,0,451476000000000,0,225738000000000,0,902951000000000,0,155115000000000,3191520000,930692000000000,19149100000,155115000000000,3191520000,379954000000000,7817600000,-379954000000000,7817600000
68,1.02143E+15,0,-510714000000000,0,-1.02143E+15,0,-510714000000000,0,1.02143E+15,0,255357000000000,0,510714000000000,0,255357000000000,0,1.02143E+15,0,175389000000000,3552790000,1.05233E+15,21316700000,175389000000000,3552790000,429613000000000,8702510000,-429613000000000,8702510000
69,1.15329E+15,0,-576645000000000,0,-1.15329E+15,0,-576645000000000,0,1.15329E+15,0,288323000000000,0,576645000000000,0,288323000000000,0,1.15329E+15,0,197944000000000,3948590000,1.18766E+15,23691600000,197944000000000,3948590000,484862000000000,9672040000,-484862000000000,9672040000
70,1.29982E+15,0,-649908000000000,0,-1.29982E+15,0,-649908000000000,0,1.29982E+15,0,324954000000000,0,649908000000000,0,324954000000000,0,1.29982E+15,0,222998000000000,4381660000,1.33799E+15,26290000000,222998000000000,4381660000,546230000000000,10732800000,-546230000000000,10732800000


==> anc/Strontium/FinalC5s/Strontium1D2symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,-295152000000,15802500,-646568000000,34617500,920555000000,49286800,1692740000000,90629700,1990020000000,106546000,-559369000000,29948800,-862060000000,46155000,733731000000,39284200,687699000000,36819600,523085000000,28006100,-1220530000000,65347600,-1133350000000,60679900,523085000000,28006100,-1569250000000,84018400,1046170000000,56012200
31,-391839000000,19977400,-858374000000,43763200,1222110000000,62308100,2247250000000,114574000,2641920000000,134695000,-742610000000,37861100,-1144460000000,58348900,974089000000,49662800,912978000000,46547100,694439000000,35405200,-1620360000000,82612000,-1504620000000,76711200,694439000000,35405200,-2083320000000,106215000,1388880000000,70810300
32,-515228000000,25091300,-1128670000000,54965800,1606960000000,78257900,2954910000000,143902000,3473850000000,169175000,-976456000000,47552900,-1504850000000,73285100,1280830000000,62375600,1200470000000,58462400,913116000000,44468300,-2130610000000,103759000,-1978420000000,96347900,913116000000,44468300,-2739350000000,133405000,1826230000000,88936500
33,-671414000000,31317500,-1470820000000,68605200,2094090000000,97677000,3850660000000,179611000,4526920000000,211154000,-1272460000000,59352800,-1961030000000,91470300,1669100000000,77853700,1564390000000,72969400,1189920000000,55502700,-2776480000000,129506000,-2578160000000,120256000,1189920000000,55502700,-3569760000000,166508000,2379840000000,111005000
34,-867612000000,38854500,-1900620000000,85115900,2706020000000,121184000,4975880000000,222836000,5849760000000,261971000,-1644290000000,73636800,-2534070000000,113484000,2156840000000,96590200,2021520000000,90530400,1537630000000,68860200,-3587810000000,160674000,-3331540000000,149197000,1537630000000,68860200,-4612900000000,206581000,3075260000000,137720000
35,-1112310000000,47928200,-2436670000000,104993000,3469220000000,149484000,6379280000000,274875000,7499620000000,323149000,-2108050000000,90833200,-3248770000000,139986000,2765150000000,119147000,2591670000000,111672000,1971300000000,84941100,-4599710000000,198196000,-4271160000000,184039000,1971300000000,84941100,-5913910000000,254823000,3942610000000,169882000
36,-1415460000000,58795000,-3100750000000,128798000,4414710000000,183377000,8117870000000,337198000,9543550000000,396417000,-2682570000000,111428000,-4134190000000,171725000,3518760000000,146161000,3298000000000,136991000,2508560000000,104200000,-5853310000000,243133000,-5435220000000,225766000,2508560000000,104200000,-7525680000000,312600000,5017120000000,208400000
37,-1788650000000,71744600,-3918260000000,157166000,5578650000000,223766000,10258100000000,411466000,12059700000000,483728000,-3389830000000,135970000,-5224160000000,209547000,4446470000000,178353000,4167520000000,167164000,3169940000000,127150000,-7396530000000,296683000,-6868200000000,275492000,3169940000000,127150000,-9509820000000,381450000,6339880000000,254300000
38,-2245310000000,87103300,-4918650000000,190811000,7002960000000,271669000,12877200000000,499550000,15138700000000,587282000,-4255300000000,165078000,-6557970000000,254406000,5581730000000,216534000,5231550000000,202949000,3979270000000,154370000,-9284970000000,360196000,-8621760000000,334467000,3979270000000,154370000,-11937800000000,463109000,7958550000000,308739000
39,-2801000000000,105237000,-6135950000000,230536000,8736100000000,328227000,16064100000000,603551000,18885300000000,709548000,-5308430000000,199445000,-8180980000000,307371000,6963120000000,261614000,6526280000000,245201000,4964090000000,186508000,-11582900000000,435184000,-10755500000000,404100000,4964090000000,186508000,-14892300000000,559523000,9928170000000,373015000
40,-3473570000000,126556000,-7609300000000,277238000,10833800000000,394719000,19921400000000,725818000,23420100000000,853287000,-6583080000000,239848000,-10145400000000,369637000,8635100000000,314611000,8093360000000,294874000,6156060000000,224290000,-14364100000000,523343000,-13338100000000,485962000,6156060000000,224290000,-18468200000000,672870000,12312100000000,448580000
41,-4283510000000,151516000,-9383580000000,331917000,13359900000000,472568000,24566500000000,868969000,28881000000000,1021580000,-8118070000000,287153000,-12511000000000,442540000,10648600000000,376662000,9980510000000,353031000,7591480000000,268526000,-17713500000000,626561000,-16448200000000,581807000,7591480000000,268526000,-22774400000000,805579000,15183000000000,537052000
42,-5254210000000,180626000,-11510000000000,395686000,16387500000000,563360000,30133700000000,1035920000,35425800000000,1217850000,-9957740000000,342322000,-15346200000000,527562000,13061700000000,449027000,12242200000000,420857000,9311820000000,320116000,-21727600000000,746938000,-20175600000000,693585000,9311820000000,320116000,-27935400000000,960349000,18623600000000,640233000
43,-6412300000000,214449000,-14047000000000,469779000,19999500000000,668850000,36775500000000,1229900000,43234100000000,1445890000,-12152500000000,406422000,-18728700000000,626349000,15940600000000,533108000,14940600000000,499663000,11364300000000,380059000,-26516600000000,886804000,-24622500000000,823461000,11364300000000,380059000,-34092800000000,1140180000,22728500000000,760118000
44,-7787980000000,253607000,-17060600000000,555560000,24290100000000,790982000,44665200000000,1454480000,52509400000000,1709910000,-14759700000000,480635000,-22746700000000,740721000,19360500000000,630454000,18145900000000,590902000,13802300000000,449458000,-32205400000000,1048730000,-29905000000000,973825000,13802300000000,449458000,-41406900000000,1348370000,27604600000000,898916000
45,-9415400000000,298789000,-20625700000000,654537000,29365900000000,931901000,53998700000000,1713600000,63482100000000,2014550000,-17844000000000,566263000,-27499900000000,872685000,23406200000000,742774000,21937800000000,696175000,16686500000000,529532000,-38935200000000,1235570000,-36154100000000,1147320000,16686500000000,529532000,-50059600000000,1588590000,33373000000000,1059060000
46,-11333100000000,350751000,-24826600000000,768366000,35347000000000,1093970000,64996900000000,2011610000,76411800000000,2364890000,-21478400000000,664741000,-33101000000000,1024450000,28173400000000,871948000,26405900000000,817245000,20085100000000,621621000,-46865300000000,1450450000,-43517800000000,1346850000,20085100000000,621621000,-60255400000000,1864860000,40170300000000,1243240000
47,-13584300000000,410324000,-29758200000000,898868000,42368500000000,1279770000,77908100000000,2353270000,91590500000000,2766550000,-25744900000000,777643000,-39676300000000,1198450000,33769900000000,1020040000,31651300000000,956049000,24074900000000,727200000,-56174800000000,1696800000,-52162300000000,1575600000,24074900000000,727200000,-72224800000000,2181600000,48149900000000,1454400000
48,-16217700000000,478419000,-35527000000000,1048040000,50581700000000,1492150000,93010800000000,2743800000,109346000000000,3225670000,-30735600000000,906696000,-47367600000000,1397340000,40316300000000,1189320000,37787000000000,1114710000,28741900000000,847881000,-67064500000000,1978390000,-62274200000000,1837080000,28741900000000,847881000,-86225800000000,2543640000,57483900000000,1695760000
49,-19287500000000,556032000,-42251800000000,1218060000,60156200000000,1734220000,110617000000000,3188920000,130043000000000,3748970000,-36553500000000,1053790000,-56333700000000,1624020000,47947600000000,1382260000,44939600000000,1295550000,34182400000000,985432000,-79758900000000,2299340000,-74061900000000,2135100000,34182400000000,985432000,-102547000000000,2956290000,68364800000000,1970860000
50,-22854300000000,644250000,-50065400000000,1411310000,71280900000000,2009370000,131073000000000,3694870000,154092000000000,4343770000,-43313400000000,1220980000,-66751500000000,1881690000,56814600000000,1601570000,53250300000000,1501090000,40503800000000,1141780000,-94508800000000,2664150000,-87758200000000,2473850000,40503800000000,1141780000,-121511000000000,3425330000,81007500000000,2283560000
51,-26985700000000,744259000,-59115700000000,1630400000,84166300000000,2321290000,154767000000000,4268440000,181947000000000,5018070000,-51143100000000,1410510000,-78818100000000,2173790000,67084900000000,1850190000,62876200000000,1734110000,47825600000000,1319020000,-111593000000000,3077710000,-103622000000000,2857880000,47825600000000,1319020000,-143477000000000,3957060000,95651100000000,2638040000
52,-31756400000000,857347000,-69566700000000,1878130000,99046000000000,2674000000,182128000000000,4917010000,214114000000000,5780550000,-60184600000000,1624840000,-92752300000000,2504090000,78944800000000,2131320000,73992100000000,1997610000,56280600000000,1519440000,-131321000000000,3545360000,-121941000000000,3292120000,56280600000000,1519440000,-168842000000000,4558320000,112561000000000,3038880000
53,-37249700000000,984913000,-81600300000000,2157580000,116179000000000,3071870000,213632000000000,5648620000,251151000000000,6640640000,-70595400000000,1866600000,-108797000000000,2876670000,92600700000000,2448440000,86791200000000,2294830000,66016100000000,1745520000,-154037000000000,4072880000,-143035000000000,3781960000,66016100000000,1745520000,-198048000000000,5236560000,132032000000000,3491040000
54,-43557300000000,1128470000,-95417900000000,2472070000,135852000000000,3519620000,249807000000000,6471960000,293679000000000,7608580000,-82549400000000,2138670000,-127219000000000,3295970000,108281000000000,2805320000,101488000000000,2629330000,77194700000000,1999940000,-180121000000000,4666540000,-167255000000000,4333210000,77194700000000,1999940000,-231584000000000,5999830000,154389000000000,3999890000
55,-50780500000000,1289670000,-111241000000000,2825190000,158381000000000,4022380000,291234000000000,7396430000,342381000000000,8695410000,-96238800000000,2444170000,-148317000000000,3766780000,126238000000000,3206040000,118318000000000,3004910000,89996100000000,2285620000,-209991000000000,5333120000,-194992000000000,4952190000,89996100000000,2285620000,-269988000000000,6856870000,179992000000000,4571250000
56,-59031100000000,1470270000,-129315000000000,3220820000,184114000000000,4585670000,338552000000000,8432220000,398009000000000,9913110000,-111875000000000,2786450000,-172414000000000,4294280000,146748000000000,3655010000,137542000000000,3425710000,104618000000000,2605700000,-244109000000000,6079970000,-226673000000000,5645680000,104618000000000,2605700000,-313855000000000,7817100000,209237000000000,5211400000
57,-68431900000000,1672200000,-149909000000000,3663160000,213434000000000,5215450000,392467000000000,9590290000,461393000000000,11274600000,-129692000000000,3169130000,-199872000000000,4884050000,170118000000000,4156990000,159445000000000,3896190000,121279000000000,2963560000,-282984000000000,6914980000,-262771000000000,6421050000,121279000000000,2963560000,-363837000000000,8890690000,242558000000000,5927120000
58,-79117600000000,1897500000,-173317000000000,4156730000,246762000000000,5918170000,453751000000000,10882500000,533440000000000,12793700000,-149943000000000,3596130000,-231082000000000,5542110000,196682000000000,4717090000,184343000000000,4421160000,140217000000000,3362860000,-327173000000000,7846680000,-303803000000000,7286210000,140217000000000,3362860000,-420650000000000,10088600000,280434000000000,6725730000
59,-91236100000000,2148410000,-199865000000000,4706380000,284558000000000,6700730000,523252000000000,12321500000,615147000000000,14485400000,-172910000000000,4071650000,-266477000000000,6274950000,226808000000000,5340830000,212579000000000,5005770000,161694000000000,3807540000,-377286000000000,8884250000,-350337000000000,8249660000,161694000000000,3807540000,-485081000000000,11422600000,323388000000000,7615080000
60,-104949000000000,2427300000,-229904000000000,5317320000,327327000000000,7570570000,601897000000000,13920900000,707603000000000,16365800000,-198898000000000,4600200000,-306528000000000,7089510000,260897000000000,6034140000,244529000000000,5655580000,185996000000000,4301800000,-433992000000000,10037500000,-402992000000000,9320580000,185996000000000,4301800000,-557989000000000,12905400000,371993000000000,8603610000
61,-120432000000000,2736730000,-263823000000000,5995170000,375620000000000,8535660000,690698000000000,15695600000,811999000000000,18452100000,-228243000000000,5186640000,-351752000000000,7993280000,299388000000000,6803370000,280606000000000,6376550000,213437000000000,4850200000,-498020000000000,11317100000,-462448000000000,10508800000,213437000000000,4850200000,-640312000000000,14550600000,426875000000000,9700390000
62,-137879000000000,3079450000,-302043000000000,6745930000,430036000000000,9604560000,790759000000000,17661100000,929633000000000,20762800000,-261308000000000,5836150000,-402710000000000,8994260000,342761000000000,7655340000,321257000000000,7175070000,244358000000000,5457570000,-570168000000000,12734300000,-529442000000000,11824700000,244358000000000,5457570000,-733074000000000,16372700000,488716000000000,10915100000
63,-157499000000000,3458380000,-345023000000000,7576030000,491229000000000,10786400000,903283000000000,19834300000,1.06192E+15,23317600000,-298492000000000,6554290000,-460015000000000,10101000000,391535000000000,8597340000,366972000000000,8057970000,279130000000000,6129140000,-651303000000000,14301300000,-604781000000000,13279800000,279130000000000,6129140000,-837389000000000,18387400000,558259000000000,12258300000
64,-179521000000000,3876660000,-393263000000000,8492340000,559911000000000,12091000000,1.02958E+15,22233200000,1.21039E+15,26137900000,-340226000000000,7347020000,-524333000000000,11322700000,446278000000000,9637170000,418280000000000,9032570000,318157000000000,6870440000,-742366000000000,16031000000,-689340000000000,14886000000,318157000000000,6870440000,-954470000000000,20611300000,636314000000000,13740900000
65,-204190000000000,4337650000,-447306000000000,9502200000,636855000000000,13528800000,1.17106E+15,24877100000,1.37673E+15,29246000000,-386980000000000,8220690000,-596387000000000,12669200000,507606000000000,10783200000,475761000000000,10106700000,361878000000000,7687440000,-844382000000000,17937400000,-784069000000000,16656100000,361878000000000,7687440000,-1.08563E+15,23062300000,723756000000000,15374900000
66,-231777000000000,4844930000,-507739000000000,10613500000,722896000000000,15111000000,1.32928E+15,27786400000,1.56273E+15,32666300000,-439263000000000,9182080000,-676961000000000,14150800000,576186000000000,12044200000,540038000000000,11288600000,410769000000000,8586470000,-958462000000000,20035100000,-890000000000000,18604000000,410769000000000,8586470000,-1.23231E+15,25759400000,821539000000000,17172900000
67,-262573000000000,5402310000,-575200000000000,11834500000,818944000000000,16849400000,1.50589E+15,30983000000,1.77036E+15,36424300000,-497626000000000,10238400000,-766906000000000,15778700000,652741000000000,13429800000,611790000000000,12587300000,465346000000000,9574280000,-1.08581E+15,22340000000,-1.00825E+15,20744300000,465346000000000,9574280000,-1.39604E+15,28722800000,930692000000000,19148600000
68,-296890000000000,6013840000,-650377000000000,13174100000,925978000000000,18756700000,1.70271E+15,34490200000,2.00174E+15,40547500000,-562664000000000,11397400000,-867139000000000,17564800000,738053000000000,14950100000,691750000000000,14012200000,526166000000000,10658100000,-1.22772E+15,24868800000,-1.14003E+15,23092500000,526166000000000,10658100000,-1.5785E+15,31974200000,1.05233E+15,21316100000
69,-335071000000000,6683850000,-734016000000000,14641800000,1.04506E+15,20846400000,1.92168E+15,38332800000,2.25917E+15,45064900000,-635024000000000,12667200000,-978654000000000,19521800000,832968000000000,16615700000,780710000000000,15573300000,593832000000000,11845500000,-1.38561E+15,27639500000,-1.28664E+15,25665300000,593832000000000,11845500000,-1.7815E+15,35536500000,1.18766E+15,23691000000
70,-377481000000000,7416930000,-826921000000000,16247700000,1.17733E+15,23132800000,2.16491E+15,42537200000,2.54511E+15,50007600000,-715399000000000,14056500000,-1.10252E+15,21662900000,938396000000000,18438100000,879524000000000,17281300000,668993000000000,13144700000,-1.56098E+15,30671000000,-1.44948E+15,28480200000,668993000000000,13144700000,-2.00698E+15,39434100000,1.33799E+15,26289400000


==> anc/Strontium/FinalC5s/Strontium1P1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,439199000000,0,-878398000000,0,439199000000,0,1756800000000,0,917906000000,183640000
31,586796000000,0,-1173590000000,0,586796000000,0,2347180000000,0,1224280000000,236176000
32,776091000000,0,-1552180000000,0,776091000000,0,3104360000000,0,1616680000000,301115000
33,1016800000000,0,-2033600000000,0,1016800000000,0,4067200000000,0,2115010000000,380810000
34,1320460000000,0,-2640910000000,0,1320460000000,0,5281820000000,0,2742920000000,477956000
35,1700670000000,0,-3401350000000,0,1700670000000,0,6802690000000,0,3528270000000,595631000
36,2173440000000,0,-4346870000000,0,2173440000000,0,8693740000000,0,4503770000000,737329000
37,2757420000000,0,-5514830000000,0,2757420000000,0,11029700000000,0,5707590000000,907009000
38,3474330000000,0,-6948660000000,0,3474330000000,0,13897300000000,0,7184100000000,1109130000
39,4349310000000,0,-8698630000000,0,4349310000000,0,17397300000000,0,8984610000000,1348710000
40,5411350000000,0,-10822700000000,0,5411350000000,0,21645400000000,0,11168300000000,1631370000
41,6693710000000,0,-13387400000000,0,6693710000000,0,26774800000000,0,13802900000000,1963370000
42,8234470000000,0,-16468900000000,0,8234470000000,0,32937900000000,0,16966200000000,2351690000
43,10077000000000,0,-20154100000000,0,10077000000000,0,40308200000000,0,20746600000000,2804090000
44,12270700000000,0,-24541500000000,0,12270700000000,0,49082900000000,0,25244400000000,3329150000
45,14871400000000,0,-29742800000000,0,14871400000000,0,59485700000000,0,30573500000000,3936330000
46,17942200000000,0,-35884300000000,0,17942200000000,0,71768700000000,0,36862100000000,4636090000
47,21554000000000,0,-43108000000000,0,21554000000000,0,86216000000000,0,44254600000000,5439900000
48,25786700000000,0,-51573400000000,0,25786700000000,0,103147000000000,0,52913300000000,6360340000
49,30729500000000,0,-61459000000000,0,30729500000000,0,122918000000000,0,63019600000000,7411190000
50,36482300000000,0,-72964500000000,0,36482300000000,0,145929000000000,0,74776200000000,8607490000
51,43156100000000,0,-86312300000000,0,43156100000000,0,172625000000000,0,88408900000000,9965670000
52,50874800000000,0,-101750000000000,0,50874800000000,0,203499000000000,0,104169000000000,11503600000
53,59775300000000,0,-119551000000000,0,59775300000000,0,239101000000000,0,122334000000000,13240600000
54,70009700000000,0,-140019000000000,0,70009700000000,0,280039000000000,0,143213000000000,15197800000
55,81745500000000,0,-163491000000000,0,81745500000000,0,326982000000000,0,167146000000000,17397900000
56,95168000000000,0,-190336000000000,0,95168000000000,0,380672000000000,0,194508000000000,19865600000
57,110481000000000,0,-220961000000000,0,110481000000000,0,441923000000000,0,225712000000000,22627400000
58,127907000000000,0,-255814000000000,0,127907000000000,0,511629000000000,0,261212000000000,25712100000
59,147693000000000,0,-295386000000000,0,147693000000000,0,590772000000000,0,301504000000000,29150400000
60,170107000000000,0,-340214000000000,0,170107000000000,0,680428000000000,0,347133000000000,32975500000
61,195442000000000,0,-390885000000000,0,195442000000000,0,781769000000000,0,398693000000000,37223100000
62,224020000000000,0,-448040000000000,0,224020000000000,0,896079000000000,0,456834000000000,41931300000
63,256189000000000,0,-512378000000000,0,256189000000000,0,1.02476E+15,0,522263000000000,47141000000
64,292329000000000,0,-584659000000000,0,292329000000000,0,1.16932E+15,0,595749000000000,52896000000
65,332855000000000,0,-665709000000000,0,332855000000000,0,1.33142E+15,0,678128000000000,59243000000
66,378213000000000,0,-756426000000000,0,378213000000000,0,1.51285E+15,0,770307000000000,66232000000
67,428890000000000,0,-857780000000000,0,428890000000000,0,1.71556E+15,0,873270000000000,73916100000
68,485412000000000,0,-970824000000000,0,485412000000000,0,1.94165E+15,0,988079000000000,82352100000
69,548347000000000,0,-1.09669E+15,0,548347000000000,0,2.19339E+15,0,1.11588E+15,91600200000
70,618309000000000,0,-1.23662E+15,0,618309000000000,0,2.47324E+15,0,1.25793E+15,101725000000


==> anc/Strontium/FinalC5s/Strontium1P1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,2753720000000,550910000,-1835810000000,367273000,458953000000,91818300
31,3672850000000,708517000,-2448570000000,472344000,612142000000,118086000
32,4850030000000,903335000,-3233350000000,602223000,808338000000,150556000
33,6345030000000,1142420000,-4230020000000,761613000,1057500000000,190403000
34,8228750000000,1433860000,-5485830000000,955906000,1371460000000,238977000
35,10584800000000,1786880000,-7056540000000,1191260000,1764130000000,297814000
36,13511300000000,2211980000,-9007530000000,1474650000,2251880000000,368663000
37,17122800000000,2721020000,-11415200000000,1814010000,2853790000000,453503000
38,21552300000000,3327390000,-14368200000000,2218260000,3592050000000,554565000
39,26953800000000,4046130000,-17969200000000,2697420000,4492310000000,674355000
40,33504800000000,4894090000,-22336500000000,3262730000,5584140000000,815682000
41,41408800000000,5890090000,-27605900000000,3926730000,6901470000000,981682000
42,50898700000000,7055070000,-33932500000000,4703380000,8483120000000,1175840000
43,62239800000000,8412270000,-41493200000000,5608180000,10373300000000,1402040000
44,75733300000000,9987430000,-50488900000000,6658290000,12622200000000,1664570000
45,91720500000000,11809000000,-61147000000000,7872660000,15286700000000,1968170000
46,110586000000000,13908300000,-73724100000000,9272180000,18431000000000,2318040000
47,132764000000000,16319700000,-88509200000000,10879800000,22127300000000,2719950000
48,158740000000000,19081000000,-105827000000000,12720700000,26456600000000,3180170000
49,189059000000000,22233500000,-126039000000000,14822400000,31509800000000,3705590000
50,224329000000000,25822500000,-149552000000000,17215000000,37388100000000,4303750000
51,265227000000000,29897000000,-176818000000000,19931300000,44204500000000,4982830000
52,312506000000000,34510700000,-208338000000000,23007100000,52084400000000,5751780000
53,367003000000000,39721800000,-244668000000000,26481200000,61167100000000,6620290000
54,429640000000000,45593300000,-286427000000000,30395500000,71606600000000,7598880000
55,501439000000000,52193600000,-334293000000000,34795800000,83573100000000,8698940000
56,583525000000000,59596700000,-389017000000000,39731100000,97254200000000,9932780000
57,677137000000000,67882200000,-451425000000000,45254800000,112856000000000,11313700000
58,783636000000000,77136200000,-522424000000000,51424100000,130606000000000,12856000000
59,904512000000000,87451100000,-603008000000000,58300700000,150752000000000,14575200000
60,1.0414E+15,98926500000,-694265000000000,65951000000,173566000000000,16487800000
61,1.19608E+15,111669000000,-797386000000000,74446200000,199347000000000,18611500000
62,1.3705E+15,125794000000,-913668000000000,83862600000,228417000000000,20965600000
63,1.56679E+15,141423000000,-1.04453E+15,94282000000,261131000000000,23570500000
64,1.78725E+15,158688000000,-1.1915E+15,105792000000,297874000000000,26448000000
65,2.03438E+15,177729000000,-1.35626E+15,118486000000,339064000000000,29621500000
66,2.31092E+15,198696000000,-1.54061E+15,132464000000,385154000000000,33116000000
67,2.61981E+15,221748000000,-1.74654E+15,147832000000,436635000000000,36958100000
68,2.96424E+15,247056000000,-1.97616E+15,164704000000,494039000000000,41176000000
69,3.34765E+15,274801000000,-2.23177E+15,183200000000,557942000000000,45800100000
70,3.77378E+15,305174000000,-2.51585E+15,203449000000,628963000000000,50862300000


==> anc/Strontium/FinalC5s/Strontium3D1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,120545000000,0,-241091000000,0,120545000000,0,482181000000,0,233511000000,460592000
31,160177000000,0,-320355000000,0,160177000000,0,640709000000,0,311194000000,581842000
32,210833000000,0,-421666000000,0,210833000000,0,843332000000,0,410642000000,730820000
33,275050000000,0,-550099000000,0,275050000000,0,1100200000000,0,536888000000,912715000
34,355835000000,0,-711670000000,0,355835000000,0,1423340000000,0,695900000000,1133470000
35,456734000000,0,-913468000000,0,456734000000,0,1826940000000,0,894715000000,1399880000
36,581903000000,0,-1163810000000,0,581903000000,0,2327610000000,0,1141590000000,1719620000
37,736191000000,0,-1472380000000,0,736191000000,0,2944770000000,0,1446150000000,2101420000
38,925231000000,0,-1850460000000,0,925231000000,0,3700920000000,0,1819600000000,2555100000
39,1155540000000,0,-2311070000000,0,1155540000000,0,4622140000000,0,2274870000000,3091680000
40,1434600000000,0,-2869210000000,0,1434600000000,0,5738420000000,0,2826890000000,3723520000
41,1771040000000,0,-3542090000000,0,1771040000000,0,7084170000000,0,3492760000000,4464400000
42,2174690000000,0,-4349380000000,0,2174690000000,0,8698750000000,0,4292050000000,5329680000
43,2656740000000,0,-5313480000000,0,2656740000000,0,10627000000000,0,5247050000000,6336370000
44,3229920000000,0,-6459840000000,0,3229920000000,0,12919700000000,0,6383060000000,7503330000
45,3908620000000,0,-7817240000000,0,3908620000000,0,15634500000000,0,7728740000000,8851370000
46,4709080000000,0,-9418170000000,0,4709080000000,0,18836300000000,0,9316410000000,10403400000
47,5649580000000,0,-11299200000000,0,5649580000000,0,22598300000000,0,11182500000000,12184700000
48,6750630000000,0,-13501300000000,0,6750630000000,0,27002500000000,0,13367700000000,14222800000
49,8035170000000,0,-16070300000000,0,8035170000000,0,32140700000000,0,15917900000000,16547900000
50,9528820000000,0,-19057600000000,0,9528820000000,0,38115300000000,0,18884000000000,19193200000
51,11260100000000,0,-22520300000000,0,11260100000000,0,45040500000000,0,22322900000000,22194500000
52,13260800000000,0,-26521600000000,0,13260800000000,0,53043200000000,0,26297700000000,25591200000
53,15566000000000,0,-31132100000000,0,15566000000000,0,62264100000000,0,30878600000000,29425700000
54,18214700000000,0,-36429400000000,0,18214700000000,0,72858700000000,0,36143100000000,33744100000
55,21249800000000,0,-42499500000000,0,21249800000000,0,84999100000000,0,42176700000000,38596500000
56,24718600000000,0,-49437200000000,0,24718600000000,0,98874500000000,0,49073900000000,44036800000
57,28673400000000,0,-57346700000000,0,28673400000000,0,114693000000000,0,56938500000000,50123400000
58,33171200000000,0,-66342400000000,0,33171200000000,0,132685000000000,0,65884600000000,56919000000
59,38274900000000,0,-76549700000000,0,38274900000000,0,153099000000000,0,76037200000000,64491400000
60,44053000000000,0,-88106000000000,0,44053000000000,0,176212000000000,0,87533200000000,72913100000
61,50580700000000,0,-101161000000000,0,50580700000000,0,202323000000000,0,100522000000000,82262300000
62,57939700000000,0,-115879000000000,0,57939700000000,0,231759000000000,0,115167000000000,92622600000
63,66219200000000,0,-132438000000000,0,66219200000000,0,264877000000000,0,131646000000000,104084000000
64,75516300000000,0,-151033000000000,0,75516300000000,0,302065000000000,0,150152000000000,116741000000
65,85936200000000,0,-171872000000000,0,85936200000000,0,343745000000000,0,170896000000000,130698000000
66,97593300000000,0,-195187000000000,0,97593300000000,0,390373000000000,0,194105000000000,146064000000
67,110612000000000,0,-221223000000000,0,110612000000000,0,442446000000000,0,220027000000000,162954000000
68,125125000000000,0,-250250000000000,0,125125000000000,0,500499000000000,0,248928000000000,181493000000
69,141278000000000,0,-282556000000000,0,141278000000000,0,565112000000000,0,281098000000000,201814000000
70,159228000000000,0,-318455000000000,0,159228000000000,0,636910000000000,0,316849000000000,224057000000


==> anc/Strontium/FinalC5s/Strontium3D1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,700532000000,1354160000,-467021000000,902771000,116755000000,225693000
31,933581000000,1718480000,-622388000000,1145650000,155597000000,286413000
32,1231930000000,2165990000,-821283000000,1444000000,205321000000,360999000
33,1610660000000,2712270000,-1073780000000,1808180000,268444000000,452046000
34,2087700000000,3375140000,-1391800000000,2250090000,347950000000,562523000
35,2684150000000,4174930000,-1789430000000,2783290000,447358000000,695822000
36,3424760000000,5134740000,-2283180000000,3423160000,570794000000,855790000
37,4338450000000,6280700000,-2892300000000,4187140000,723076000000,1046780000
38,5458790000000,7642280000,-3639200000000,5094850000,909799000000,1273710000
39,6824620000000,9252560000,-4549750000000,6168370000,1137440000000,1542090000
40,8480670000000,11148600000,-5653780000000,7432400000,1413450000000,1858100000
41,10478300000000,13371700000,-6985530000000,8914500000,1746380000000,2228620000
42,12876200000000,15968000000,-8584110000000,10645400000,2146030000000,2661340000
43,15741100000000,18988600000,-10494100000000,12659100000,2623520000000,3164760000
44,19149200000000,22489900000,-12766100000000,14993300000,3191530000000,3748320000
45,23186200000000,26534500000,-15457500000000,17689600000,3864370000000,4422410000
46,27949200000000,31191000000,-18632800000000,20794000000,4658200000000,5198500000
47,33547400000000,36535200000,-22364900000000,24356800000,5591230000000,6089200000
48,40103100000000,42649800000,-26735400000000,28433200000,6683850000000,7108310000
49,47753600000000,49625700000,-31835700000000,33083800000,7958930000000,8270950000
50,56651900000000,57561800000,-37767900000000,38374600000,9441990000000,9593640000
51,66968600000000,66566300000,-44645700000000,44377500000,11161400000000,11094400000
52,78893200000000,76756600000,-52595500000000,51171000000,13148900000000,12792800000
53,92635800000000,88260300000,-61757200000000,58840200000,15439300000000,14710000000
54,108429000000000,101216000000,-72286100000000,67477300000,18071500000000,16869300000
55,126530000000000,115773000000,-84353400000000,77182300000,21088300000000,19295600000
56,147222000000000,132095000000,-98147800000000,88063100000,24536900000000,22015800000
57,170816000000000,150355000000,-113877000000000,100236000000,28469300000000,25059100000
58,197654000000000,170742000000,-131769000000000,113828000000,32942300000000,28457000000
59,228112000000000,193459000000,-152074000000000,128973000000,38018600000000,32243200000
60,262600000000000,218725000000,-175066000000000,145816000000,43766600000000,36454100000
61,301566000000000,246772000000,-201044000000000,164515000000,50261000000000,41128700000
62,345501000000000,277854000000,-230334000000000,185236000000,57583600000000,46309000000
63,394938000000000,312237000000,-263292000000000,208158000000,65823000000000,52039500000
64,450457000000000,350211000000,-300305000000000,233474000000,75076200000000,58368400000
65,512688000000000,392081000000,-341792000000000,261388000000,85448000000000,65346900000
66,582316000000000,438177000000,-388211000000000,292118000000,97052600000000,73029600000
67,660081000000000,488848000000,-440054000000000,325899000000,110013000000000,81474700000
68,746785000000000,544467000000,-497857000000000,362978000000,124464000000000,90744500000
69,843295000000000,605430000000,-562197000000000,403620000000,140549000000000,100905000000
70,950547000000000,672158000000,-633698000000000,448105000000,158424000000000,112026000000


==> anc/Strontium/FinalC5s/Strontium3D2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,246011000000,0,-123005000000,0,-246011000000,0,-123005000000,0,246011000000,0,61502700000,0,123005000000,0,61502700000,0,246011000000,0,40054800000,67436500,240329000000,404619000,40054800000,67436500,98113800000,165185000,-98113800000,165185000
31,326892000000,0,-163446000000,0,-326892000000,0,-163446000000,0,326892000000,0,81723100000,0,163446000000,0,81723100000,0,326892000000,0,53354700000,84303100,320128000000,505819000,53354700000,84303100,130692000000,206500000,-130692000000,206500000
32,430271000000,0,-215136000000,0,-430271000000,0,-215136000000,0,430271000000,0,107568000000,0,215136000000,0,107568000000,0,430271000000,0,70375600000,104955000,422254000000,629728000,70375600000,104955000,172384000000,257085000,-172384000000,257085000
33,561326000000,0,-280663000000,0,-561326000000,0,-280663000000,0,561326000000,0,140331000000,0,280663000000,0,140331000000,0,561326000000,0,91976900000,130096000,551861000000,780573000,91976900000,130096000,225296000000,318668000,-225296000000,318668000
34,726194000000,0,-363097000000,0,-726194000000,0,-363097000000,0,726194000000,0,181549000000,0,363097000000,0,181549000000,0,726194000000,0,119178000000,160533000,715066000000,963195000,119178000000,160533000,291924000000,393223000,-291924000000,393223000
35,932110000000,0,-466055000000,0,-932110000000,0,-466055000000,0,932110000000,0,233028000000,0,466055000000,0,233028000000,0,932110000000,0,153179000000,197185000,919074000000,1183110000,153179000000,197185000,375211000000,483002000,-375211000000,483002000
36,1187560000000,0,-593779000000,0,-1187560000000,0,-593779000000,0,1187560000000,0,296889000000,0,593779000000,0,296889000000,0,1187560000000,0,195390000000,241096000,1172340000000,1446580000,195390000000,241096000,478606000000,590563000,-478606000000,590563000
37,1502430000000,0,-751216000000,0,-1502430000000,0,-751216000000,0,1502430000000,0,375608000000,0,751216000000,0,375608000000,0,1502430000000,0,247455000000,293447000,1484730000000,1760680000,247455000000,293447000,606138000000,718796000,-606138000000,718796000
38,1888230000000,0,-944113000000,0,-1888230000000,0,-944113000000,0,1888230000000,0,472057000000,0,944113000000,0,472057000000,0,1888230000000,0,311284000000,355568000,1867700000000,2133410000,311284000000,355568000,762486000000,870960000,-762486000000,870960000
39,2358240000000,0,-1179120000000,0,-2358240000000,0,-1179120000000,0,2358240000000,0,589559000000,0,1179120000000,0,589559000000,0,2358240000000,0,389085000000,428952000,2334510000000,2573710000,389085000000,428952000,953059000000,1050710000,-953059000000,1050710000
40,2927760000000,0,-1463880000000,0,-2927760000000,0,-1463880000000,0,2927760000000,0,731941000000,0,1463880000000,0,731941000000,0,2927760000000,0,483403000000,515271000,2900420000000,3091630000,483403000000,515271000,1184090000000,1262150000,-1184090000000,1262150000
41,3614370000000,0,-1807190000000,0,-3614370000000,0,-1807190000000,0,3614370000000,0,903594000000,0,1807190000000,0,903594000000,0,3614370000000,0,597158000000,616393000,3582950000000,3698360000,597158000000,616393000,1462730000000,1509850000,-1462730000000,1509850000
42,4438140000000,0,-2219070000000,0,-4438140000000,0,-2219070000000,0,4438140000000,0,1109530000000,0,2219070000000,0,1109530000000,0,4438140000000,0,733687000000,734394000,4402120000000,4406360000,733687000000,734394000,1797160000000,1798890000,-1797160000000,1798890000
43,5421920000000,0,-2710960000000,0,-5421920000000,0,-2710960000000,0,5421920000000,0,1355480000000,0,2710960000000,0,1355480000000,0,5421920000000,0,896791000000,871577000,5380750000000,5229460000,896791000000,871577000,2196680000000,2134920000,-2196680000000,2134920000
44,6591670000000,0,-3295840000000,0,-6591670000000,0,-3295840000000,0,6591670000000,0,1647920000000,0,3295840000000,0,1647920000000,0,6591670000000,0,1090790000000,1030500000,6544720000000,6182970000,1090790000000,1030500000,2671870000000,2524190000,-2671870000000,2524190000
45,7976780000000,0,-3988390000000,0,-7976780000000,0,-3988390000000,0,7976780000000,0,1994190000000,0,3988390000000,0,1994190000000,0,7976780000000,0,1320560000000,1213960000,7923370000000,7283780000,1320560000000,1213960000,3234700000000,2973590000,-3234700000000,2973590000
46,9610370000000,0,-4805190000000,0,-9610370000000,0,-4805190000000,0,9610370000000,0,2402590000000,0,4805190000000,0,2402590000000,0,9610370000000,0,1591630000000,1425080000,9549760000000,8550500000,1591630000000,1425080000,3898670000000,3490730000,-3898670000000,3490730000
47,11529800000000,0,-5764880000000,0,-11529800000000,0,-5764880000000,0,11529800000000,0,2882440000000,0,5764880000000,0,2882440000000,0,11529800000000,0,1910190000000,1667260000,11461100000000,10003600000,1910190000000,1667260000,4678980000000,4083940000,-4678980000000,4083940000
48,13776800000000,0,-6888400000000,0,-13776800000000,0,-6888400000000,0,13776800000000,0,3444200000000,0,6888400000000,0,3444200000000,0,13776800000000,0,2283200000000,1944240000,13699200000000,11665400000,2283200000000,1944240000,5592690000000,4762400000,-5592690000000,4762400000
49,16398300000000,0,-8199150000000,0,-16398300000000,0,-8199150000000,0,16398300000000,0,4099570000000,0,8199150000000,0,4099570000000,0,16398300000000,0,2718470000000,2260100000,16310800000000,13560600000,2718470000000,2260100000,6658870000000,5536100000,-6658870000000,5536100000
50,19446600000000,0,-9723290000000,0,-19446600000000,0,-9723290000000,0,19446600000000,0,4861640000000,0,9723290000000,0,4861640000000,0,19446600000000,0,3224690000000,2619320000,19348100000000,15715900000,3224690000000,2619320000,7898840000000,6416010000,-7898840000000,6416010000
51,22979900000000,0,-11489900000000,0,-22979900000000,0,-11489900000000,0,22979900000000,0,5744960000000,0,11489900000000,0,5744960000000,0,22979900000000,0,3811550000000,3026770000,22869300000000,18160600000,3811550000000,3026770000,9336340000000,7414030000,-9336340000000,7414030000
52,27062900000000,0,-13531400000000,0,-27062900000000,0,-13531400000000,0,27062900000000,0,6765720000000,0,13531400000000,0,6765720000000,0,27062900000000,0,4489820000000,3487730000,26938900000000,20926400000,4489820000000,3487730000,10997800000000,8543150000,-10997800000000,8543150000
53,31767400000000,0,-15883700000000,0,-31767400000000,0,-15883700000000,0,31767400000000,0,7941850000000,0,15883700000000,0,7941850000000,0,31767400000000,0,5271440000000,4007960000,31628600000000,24047800000,5271440000000,4007960000,12912300000000,9817470000,-12912300000000,9817470000
54,37172800000000,0,-18586400000000,0,-37172800000000,0,-18586400000000,0,37172800000000,0,9293210000000,0,18586400000000,0,9293210000000,0,37172800000000,0,6169630000000,4593720000,37017800000000,27562300000,6169630000000,4593720000,15112400000000,11252300000,-15112400000000,11252300000
55,43366900000000,0,-21683400000000,0,-43366900000000,0,-21683400000000,0,43366900000000,0,10841700000000,0,21683400000000,0,10841700000000,0,43366900000000,0,7198990000000,5251730000,43193900000000,31510400000,7198990000000,5251730000,17633800000000,12864100000,-17633800000000,12864100000
56,50446200000000,0,-25223100000000,0,-50446200000000,0,-25223100000000,0,50446200000000,0,12611500000000,0,25223100000000,0,12611500000000,0,50446200000000,0,8375590000000,5989320000,50253600000000,35935900000,8375590000000,5989320000,20515900000000,14670800000,-20515900000000,14670800000
57,58517100000000,0,-29258500000000,0,-58517100000000,0,-29258500000000,0,58517100000000,0,14629300000000,0,29258500000000,0,14629300000000,0,58517100000000,0,9717150000000,6814370000,58302900000000,40886200000,9717150000000,6814370000,23802100000000,16691700000,-23802100000000,16691700000
58,67696300000000,0,-33848200000000,0,-67696300000000,0,-33848200000000,0,67696300000000,0,16924100000000,0,33848200000000,0,16924100000000,0,67696300000000,0,11243100000000,7735350000,67458500000000,46412100000,11243100000000,7735350000,27539800000000,18947700000,-27539800000000,18947700000
59,78112000000000,0,-39056000000000,0,-78112000000000,0,-39056000000000,0,78112000000000,0,19528000000000,0,39056000000000,0,19528000000000,0,78112000000000,0,12974700000000,8761430000,77848400000000,52568600000,12974700000000,8761430000,31781500000000,21461000000,-31781500000000,21461000000
60,89904100000000,0,-44952100000000,0,-89904100000000,0,-44952100000000,0,89904100000000,0,22476000000000,0,44952100000000,0,22476000000000,0,89904100000000,0,14935400000000,9902420000,89612300000000,59414500000,14935400000000,9902420000,36584100000000,24255900000,-36584100000000,24255900000
61,103226000000000,0,-51612900000000,0,-103226000000000,0,-51612900000000,0,103226000000000,0,25806500000000,0,51612900000000,0,25806500000000,0,103226000000000,0,17150500000000,11168900000,102903000000000,67013300000,17150500000000,11168900000,42010100000000,27358000000,-42010100000000,27358000000
62,118244000000000,0,-59122100000000,0,-118244000000000,0,-59122100000000,0,118244000000000,0,29561100000000,0,59122100000000,0,29561100000000,0,118244000000000,0,19648000000000,12572100000,117888000000000,75432700000,19648000000000,12572100000,48127600000000,30795300000,-48127600000000,30795300000
63,135141000000000,0,-67570600000000,0,-135141000000000,0,-67570600000000,0,135141000000000,0,33785300000000,0,67570600000000,0,33785300000000,0,135141000000000,0,22458100000000,14124200000,134749000000000,84745400000,22458100000000,14124200000,55010900000000,34597200000,-55010900000000,34597200000
64,154115000000000,0,-77057400000000,0,-154115000000000,0,-77057400000000,0,154115000000000,0,38528700000000,0,77057400000000,0,38528700000000,0,154115000000000,0,25613700000000,15838200000,153682000000000,95029300000,25613700000000,15838200000,62740600000000,38795500000,-62740600000000,38795500000
65,175380000000000,0,-87690000000000,0,-175380000000000,0,-87690000000000,0,175380000000000,0,43845000000000,0,87690000000000,0,43845000000000,0,175380000000000,0,29150800000000,17727900000,174905000000000,106367000000,29150800000000,17727900000,71404500000000,43424300000,-71404500000000,43424300000
66,199170000000000,0,-99585000000000,0,-199170000000000,0,-99585000000000,0,199170000000000,0,49792500000000,0,99585000000000,0,49792500000000,0,199170000000000,0,33108000000000,19808000000,198648000000000,118848000000,33108000000000,19808000000,81097600000000,48519600000,-81097600000000,48519600000
67,225738000000000,0,-112869000000000,0,-225738000000000,0,-112869000000000,0,225738000000000,0,56434500000000,0,112869000000000,0,56434500000000,0,225738000000000,0,37527500000000,22094400000,225165000000000,132566000000,37527500000000,22094400000,91923200000000,54120000000,-91923200000000,54120000000
68,255357000000000,0,-127678000000000,0,-255357000000000,0,-127678000000000,0,255357000000000,0,63839200000000,0,127678000000000,0,63839200000000,0,255357000000000,0,42454800000000,24603800000,254729000000000,147623000000,42454800000000,24603800000,103993000000000,60266700000,-103993000000000,60266700000
69,288323000000000,0,-144161000000000,0,-288323000000000,0,-144161000000000,0,288323000000000,0,72080600000000,0,144161000000000,0,72080600000000,0,288323000000000,0,47939200000000,27354000000,287635000000000,164124000000,47939200000000,27354000000,117427000000000,67003400000,-117427000000000,67003400000
70,324954000000000,0,-162477000000000,0,-324954000000000,0,-162477000000000,0,324954000000000,0,81238500000000,0,162477000000000,0,81238500000000,0,324954000000000,0,54033700000000,30364200000,324202000000000,182185000000,54033700000000,30364200000,132355000000000,74376700000,-132355000000000,74376700000


==> anc/Strontium/FinalC5s/Strontium3D2symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,-67803000000,109363000,-148531000000,239574000,211472000000,341095000,388860000000,627213000,457152000000,737365000,-128500000000,207264000,-198035000000,319421000,168555000000,271870000,157980000000,254814000,120164000000,193819000,-280384000000,452245000,-260356000000,419942000,120164000000,193819000,-360493000000,581458000,240329000000,387639000
31,-90316500000,137977000,-197850000000,302256000,281690000000,430339000,517979000000,791317000,608947000000,930289000,-171167000000,261493000,-263791000000,402994000,224522000000,343003000,210436000000,321484000,160064000000,244530000,-373483000000,570571000,-346806000000,529816000,160064000000,244530000,-480193000000,733591000,320128000000,489061000
32,-119129000000,173006000,-260967000000,378993000,371553000000,539594000,683221000000,992218000,803209000000,1166470000,-225772000000,327881000,-347944000000,505307000,296147000000,430085000,277568000000,403103000,211127000000,306612000,-492629000000,715428000,-457441000000,664326000,211127000000,306612000,-633380000000,919836000,422254000000,613224000
33,-155694000000,215642000,-341069000000,472393000,485599000000,672572000,892930000000,1236740000,1049750000000,1453940000,-295071000000,408684000,-454743000000,629835000,387048000000,536075000,362766000000,502444000,275931000000,382174000,-643838000000,891739000,-597850000000,828043000,275931000000,382174000,-827792000000,1146520000,551861000000,764348000
34,-201739000000,267248000,-441935000000,585441000,629207000000,833525000,1157000000000,1532700000,1360200000000,1801880000,-382334000000,506486000,-589226000000,780560000,501511000000,664363000,470048000000,622683000,357533000000,473632000,-834243000000,1105140000,-774654000000,1026200000,357533000000,473632000,-1072600000000,1420890000,715066000000,947263000
35,-259295000000,329377000,-568019000000,721543000,808721000000,1027300000,1487090000000,1889020000,1748260000000,2220780000,-491414000000,624232000,-757332000000,962023000,644593000000,818812000,604153000000,767443000,459537000000,583740000,-1072250000000,1362060000,-995664000000,1264770000,459537000000,583740000,-1378610000000,1751220000,919074000000,1167480000
36,-330748000000,403795000,-724546000000,884566000,1031580000000,1259410000,1896890000000,2315820000,2230020000000,2722530000,-626831000000,765269000,-966028000000,1179380000,822221000000,1003810000,770638000000,940837000,586170000000,715629000,-1367730000000,1669800000,-1270040000000,1550530000,586170000000,715629000,-1758510000000,2146890000,1172340000000,1431260000
37,-418881000000,492500000,-917614000000,1078890000,1306460000000,1536070000,2402340000000,2824560000,2824250000000,3320610000,-793860000000,933382000,-1223440000000,1438460000,1041320000000,1224330000,975987000000,1147520000,742365000000,872837000,-1732180000000,2036620000,-1608460000000,1891150000,742365000000,872837000,-2227090000000,2618510000,1484730000000,1745670000
38,-526927000000,597742000,-1154300000000,1309430000,1643450000000,1864310000,3022000000000,3428140000,3552730000000,4030190000,-998629000000,1132840000,-1539020000000,1745850000,1309910000000,1485950000,1227730000000,1392730000,933851000000,1059350000,-2178990000000,2471820000,-2023340000000,2295260000,933851000000,1059350000,-2801550000000,3178060000,1867700000000,2118700000
39,-658626000000,722049000,-1442810000000,1581740000,2054200000000,2252020000,3777320000000,4141060000,4440700000000,4868320000,-1248220000000,1368420000,-1923670000000,2108920000,1637310000000,1794970000,1534590000000,1682360000,1167250000000,1279660000,-2723590000000,2985870000,-2529050000000,2772590000,1167250000000,1279660000,-3501760000000,3838970000,2334510000000,2559310000
40,-818284000000,868252000,-1792560000000,1902020000,2552170000000,2708010000,4692980000000,4979550000,5517170000000,5854070000,-1550810000000,1645510000,-2389990000000,2535940000,2034210000000,2158430000,1906590000000,2023010000,1450210000000,1538770000,-3383820000000,3590450000,-3142120000000,3333990000,1450210000000,1538770000,-4350630000000,4616300000,2900420000000,3077530000
41,-1010840000000,1039510000,-2214380000000,2277180000,3152740000000,3242150000,5797330000000,5961740000,6815470000000,7008750000,-1915740000000,1970070000,-2952410000000,3036130000,2512900000000,2584160000,2355250000000,2422040000,1791470000000,1842280000,-4180110000000,4298650000,-3881530000000,3991600000,1791470000000,1842280000,-5374420000000,5526840000,3582950000000,3684560000
42,-1241950000000,1239340000,-2720660000000,2714930000,3873560000000,3865400000,7122780000000,7107780000,8373700000000,8356060000,-2353740000000,2348780000,-3627420000000,3619780000,3087430000000,3080920000,2893730000000,2887640000,2201060000000,2196420000,-5135810000000,5124990000,-4768960000000,4758920000,2201060000000,2196420000,-6603180000000,6589270000,4402120000000,4392850000
43,-1518050000000,1471630000,-3325480000000,3223810000,4734680000000,4589920000,8706230000000,8440040000,10235200000000,9922290000,-2876990000000,2789030000,-4433820000000,4298260000,3773790000000,3658400000,3537030000000,3428890000,2690370000000,2608120000,-6277540000000,6085600000,-5829140000000,5650920000,2690370000000,2608120000,-8071120000000,7824350000,5380750000000,5216230000
44,-1846440000000,1740720000,-4044860000000,3813280000,5758900000000,5429170000,10589600000000,9983290000,12449300000000,11736600000,-3499350000000,3299000000,-5392960000000,5084190000,4590140000000,4327340000,4302170000000,4055850000,3272360000000,3085000000,-7635510000000,7198340000,-7090120000000,6684180000,3272360000000,3085000000,-9817090000000,9255010000,6544720000000,6170010000
45,-2235390000000,2051360000,-4896910000000,4493780000,6972010000000,6398040000,12820300000000,11764900000,15071800000000,13831000000,-4236490000000,3887730000,-6528980000000,5991490000,5557050000000,5099570000,5208420000000,4779640000,3961680000000,3635540000,-9243930000000,8482930000,-8583650000000,7877000000,3961680000000,3635540000,-11885100000000,10906600000,7923370000000,7271080000
46,-2694240000000,2408810000,-5902080000000,5276810000,8403120000000,7512890000,15451800000000,13814900000,18165500000000,16241100000,-5106100000000,4565150000,-7869160000000,7035500000,6697720000000,5988160000,6277530000000,5612490000,4774880000000,4269030000,-11141400000000,9961060000,-10345600000000,9249560000,4774880000000,4269030000,-14324600000000,12807100000,9549760000000,8538060000
47,-3233480000000,2818830000,-7083360000000,6175010000,10085000000000,8791710000,18544500000000,16166400000,21801300000000,19005600000,-6128070000000,5342220000,-9444150000000,8233060000,8038260000000,7007460000,7533960000000,6567830000,5730560000000,4995690000,-13371300000000,11656600000,-12416200000000,10824000000,5730560000000,4995690000,-17191700000000,14987100000,11461100000000,9991380000
48,-3864910000000,3287750000,-8466590000000,7202250000,12054400000000,10254300000,22165800000000,18855700000,26058600000000,22167200000,-7324750000000,6230920000,-11288400000000,9602660000,9607950000000,8173170000,9005180000000,7660420000,6849610000000,5826740000,-15982400000000,13595700000,-14840800000000,12624600000,6849610000000,5826740000,-20548800000000,17480200000,13699200000000,11653500000
49,-4601710000000,3822500000,-10080600000000,8373690000,14352400000000,11922100000,26391500000000,21922600000,31026400000000,25772700000,-8721130000000,7244380000,-13440400000000,11164500000,11439600000000,9502530000,10721900000000,8906370000,8155410000000,6774460000,-19029300000000,15807100000,-17670100000000,14678000000,8155410000000,6774460000,-24466200000000,20323400000,16310800000000,13548900000
50,-5458610000000,4430630000,-11957800000000,9705890000,17025000000000,13818800000,31305900000000,25410300000,36803900000000,29873000000,-10345100000000,8396910000,-15943200000000,12940700000,13569800000000,11014300000,12718500000000,10323300000,9674070000000,7852230000,-22572800000000,18321900000,-20960500000000,17013200000,9674070000000,7852230000,-29022200000000,23556700000,19348100000000,15704500000
51,-6452020000000,5120400000,-14134000000000,11216900000,20123400000000,15970100000,37003300000000,29366200000,43501900000000,34523600000,-12227800000000,9704140000,-18844700000000,14955300000,16039400000000,12729000000,15033100000000,11930400000,11434600000000,9074660000,-26680800000000,21174200000,-24775100000000,19661800000,11434600000000,9074660000,-34303900000000,27224000000,22869300000000,18149300000
52,-7600160000000,5900750000,-16649200000000,12926400000,23704300000000,18404000000,43588000000000,33841700000,51243100000000,39785000000,-14403800000000,11183100000,-22198100000000,17234600000,18893600000000,14668900000,17708300000000,13748700000,13469400000000,10457700000,-31428700000000,24401200000,-29183800000000,22658300000,13469400000000,10457700000,-40408300000000,31373000000,26938900000000,20915300000
53,-8923260000000,6781440000,-19547600000000,14855600000,27831000000000,21150800000,51176200000000,38892600000,60163900000000,45723000000,-16911300000000,12852100000,-26062500000000,19806800000,22182700000000,16858300000,20791100000000,15800700000,15814300000000,12018500000,-36900100000000,28043100000,-34264300000000,26040000000,15814300000000,12018500000,-47442900000000,36055400000,31628600000000,24036900000
54,-10443700000000,7773030000,-22878200000000,17027800000,32573000000000,24243500000,59896000000000,44579500000,70415100000000,52408600000,-19792800000000,14731400000,-30503200000000,22703000000,25962400000000,19323300000,24333600000000,18111100000,18508900000000,13775800000,-43187400000000,32143600000,-40102600000000,29847600000,18508900000000,13775800000,-55526700000000,41327500000,37017800000000,27551600000
55,-12186100000000,8886950000,-26695300000000,19468000000,38007600000000,27717700000,69889200000000,50968000000,82163300000000,59919100000,-23095100000000,16842500000,-35592500000000,25956500000,30294000000000,22092500000,28393500000000,20706500000,21597000000000,15750000000,-50392900000000,36749900000,-46793400000000,34124900000,21597000000000,15750000000,-64790900000000,47249900000,43193900000000,31499900000
56,-14177800000000,10135600000,-31058400000000,22203300000,44219600000000,31612100000,81312000000000,58128900000,95592100000000,68337700000,-26869700000000,19208800000,-41409700000000,29603300000,35245300000000,25196500000,33034100000000,23615700000,25126800000000,17962800000,-58629100000000,41913300000,-54441300000000,38919500000,25126800000000,17962800000,-75380300000000,53888500000,50253600000000,35925700000
57,-16448800000000,11532200000,-36033200000000,25262800000,51302400000000,35968100000,94336100000000,66138900000,110904000000000,77754300000,-31173600000000,21855800000,-48042500000000,33682600000,40890700000000,28668400000,38325400000000,26869900000,29151400000000,20438000000,-68020000000000,47688800000,-63161500000000,44282400000,29151400000000,20438000000,-87454300000000,61314100000,58302900000000,40876100000
58,-19031800000000,13091300000,-41691700000000,28678100000,59358800000000,40830700000,109150000000000,75080300000,128319000000000,88266100000,-36069000000000,24810500000,-55586900000000,38236200000,47312000000000,32544200000,44343800000000,30502500000,33729300000000,23201100000,-78701600000000,54135900000,-73080100000000,50269000000,33729300000000,23201100000,-101188000000000,69603300000,67458500000000,46402200000
59,-21963100000000,14828200000,-48112900000000,32483100000,68501100000000,46248100000,125961000000000,85041900000,148083000000000,99977200000,-41624200000000,28102300000,-64148300000000,43309300000,54598900000000,36862100000,51173600000000,34549500000,38924200000000,26279400000,-90823100000000,61318600000,-84335700000000,56938700000,38924200000000,26279400000,-116773000000000,78838200000,77848400000000,52558800000
60,-25282000000000,16759700000,-55383500000000,36714300000,78852500000000,52272100000,144996000000000,96119200000,170460000000000,113000000000,-47914200000000,31762800000,-73842000000000,48950600000,62849600000000,41663600000,58906600000000,39049800000,44806200000000,29702500000,-104548000000000,69305700000,-97080000000000,64355300000,44806200000000,29702500000,-134418000000000,89107400000,89612300000000,59404900000
61,-29031700000000,18903500000,-63597700000000,41410600000,90547700000000,58958600000,166501000000000,108414000000,195742000000000,127454000000,-55020700000000,35825800000,-84794000000000,55212200000,72171200000000,46993100000,67643400000000,44044900000,51451600000000,33501900000,-120054000000000,78171100000,-111479000000000,72587500000,51451600000000,33501900000,-154355000000000,100506000000,102903000000000,67003800000
62,-33259300000000,21278900000,-72858900000000,46614200000,103733000000000,66367300000,190747000000000,122038000000,224246000000000,143470000000,-63032800000000,40327600000,-97141700000000,62150100000,82680800000000,52898200000,77493700000000,49579500000,58944100000000,37711700000,-137536000000000,87993900000,-127712000000000,81708700000,58944100000000,37711700000,-176832000000000,113135000000,117888000000000,75423400000
63,-38016100000000,23906300000,-83279200000000,52369900000,118569000000000,74562000000,218028000000000,137106000000,256318000000000,161185000000,-72047800000000,45307100000,-111035000000000,69824100000,94505900000000,59429800000,88576900000000,55701400000,67374300000000,42368100000,-157207000000000,98859000000,-145978000000000,91797600000,67374300000000,42368100000,-202123000000000,127104000000,134749000000000,84736300000
64,-43357800000000,26807700000,-94981000000000,58725800000,135230000000000,83611200000,248663000000000,153746000000,292334000000000,180747000000,-82171400000000,50805700000,-126637000000000,78298200000,107785000000000,66642500000,101023000000000,62461500000,76841200000000,47510100000,-179296000000000,110857000000,-166489000000000,102939000000,76841200000000,47510100000,-230524000000000,142530000000,153682000000000,95020300000
65,-49345100000000,30006500000,-108097000000000,65733100000,153904000000000,93587900000,283001000000000,172092000000,332703000000000,202315000000,-93518500000000,56868100000,-144124000000000,87641100000,122669000000000,74594500000,114973000000000,69914700000,87452300000000,53179200000,-204055000000000,124085000000,-189480000000000,115222000000,87452300000000,53179200000,-262357000000000,159538000000,174905000000000,106358000000
66,-56043700000000,33527700000,-122771000000000,73446800000,174796000000000,104570000000,321419000000000,192286000000,377867000000000,226056000000,-106214000000000,63541400000,-163689000000000,97925600000,139322000000000,83348000000,130581000000000,78119000000,99323900000000,59419700000,-231756000000000,138646000000,-215202000000000,128743000000,99323900000000,59419700000,-297972000000000,178259000000,198648000000000,118839000000
67,-63524900000000,37398000000,-139160000000000,81925200000,198129000000000,116642000000,364324000000000,214483000000,428308000000000,252151000000,-120392000000000,70876400000,-185539000000000,109230000000,157919000000000,92969400000,148012000000000,87136800000,112582000000000,66278900000,-262692000000000,154651000000,-243929000000000,143604000000,112582000000000,66278900000,-337747000000000,198837000000,225165000000000,132558000000
68,-71865600000000,41645800000,-157431000000000,91230600000,224143000000000,129890000000,412160000000000,238845000000,484544000000000,280791000000,-136199000000000,78926800000,-209901000000000,121637000000,178654000000000,103529000000,167446000000000,97034100000,127364000000000,73807100000,-297184000000000,172217000000,-275956000000000,159915000000,127364000000000,73807100000,-382093000000000,221421000000,254729000000000,147614000000
69,-81149300000000,46301400000,-177768000000000,101429000000,253099000000000,144410000000,465403000000000,265545000000,547138000000000,312181000000,-153794000000000,87750000000,-237016000000000,135234000000,201733000000000,115103000000,189077000000000,107882000000,143818000000000,82057900000,-335574000000000,191469000000,-311605000000000,177792000000,143818000000000,82057900000,-431453000000000,246174000000,287635000000000,164116000000
70,-91465900000000,51396800000,-200368000000000,112591000000,285275000000000,160303000000,524571000000000,294768000000,616697000000000,346536000000,-173346000000000,97406800000,-267148000000000,150117000000,227379000000000,127770000000,213114000000000,119754000000,162101000000000,91088300000,-378236000000000,212539000000,-351219000000000,197358000000,162101000000000,91088300000,-486304000000000,273265000000,324202000000000,182177000000


==> anc/Strontium/FinalC5s/Strontium3D3nonsymmsC5.csv <==
n,(3;3)(3;3),,(3;2)(3;2),,(3;1)(3;1),,(3;0)(3;0),,(3;-1)(3;-1),,(3;-2)(3;-2),,(3;-3)(3;-3),,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(3;-3)(0;0),,(3;-3)(1;-1),,(3;-3)(2;-2),,(2;-2)(1;-1),,(2;-2)(0;0),,(1;-1)(0;0),,(3;-2)(2;-1),,(3;-2)(1;0),,(2;-1)(1;0),,(3;-1)(2;0),,(3;-1)(1;1),,(2;0)(1;1),,(2;1)(3;0),,(3;1)(2;2),
30,984043000000,3293870000,0,0,-590426000000,1976320000,-787235000000,2635100000,-590426000000,1976320000,0,0,984043000000,3293870000,0,0,0,0,0,0,0,0,0,0,354256000000,1185790000,472341000000,1581060000,354256000000,1185790000,629788000000,2108080000,0,0,65602900000,224222000,656029000000,2242220000,393617000000,1345330000,131206000000,448444000,52482300000,179378000,508158000000,1736820000,92776500000,317098000,143729000000,491246000,185553000000,634196000,101632000000,347363000,-143729000000,491246000,92776500000,317098000,-508158000000,1736820000
31,1307570000000,4171350000,0,0,-784542000000,2502810000,-1046060000000,3337080000,-784542000000,2502810000,0,0,1307570000000,4171350000,0,0,0,0,0,0,0,0,0,0,470725000000,1501680000,627634000000,2002250000,470725000000,1501680000,836845000000,2669660000,0,0,87171300000,282613000,871713000000,2826130000,523028000000,1695680000,174343000000,565226000,69737100000,226091000,675226000000,2189110000,123279000000,399675000,190983000000,619175000,246558000000,799351000,135045000000,437823000,-190983000000,619175000,123279000000,399675000,-675226000000,2189110000
32,1721080000000,5248270000,0,0,-1032650000000,3148960000,-1376870000000,4198620000,-1032650000000,3148960000,0,0,1721080000000,5248270000,0,0,0,0,0,0,0,0,0,0,619591000000,1889380000,826121000000,2519170000,619591000000,1889380000,1101490000000,3358890000,0,0,114739000000,354301000,1147390000000,3543010000,688434000000,2125800000,229478000000,708601000,91791200000,283441000,888764000000,2744400000,162265000000,501057000,251381000000,776234000,324531000000,1002110000,177753000000,548880000,-251381000000,776234000,162265000000,501057000,-888764000000,2744400000
33,2245300000000,6561840000,0,0,-1347180000000,3937110000,-1796240000000,5249470000,-1347180000000,3937110000,0,0,2245300000000,6561840000,0,0,0,0,0,0,0,0,0,0,808309000000,2362260000,1077750000000,3149680000,808309000000,2362260000,1436990000000,4199580000,0,0,149687000000,441765000,1496870000000,4417650000,898121000000,2650590000,299374000000,883530000,119749000000,353412000,1159470000000,3421900000,211689000000,624750000,327947000000,967859000,423378000000,1249500000,231894000000,684379000,-327947000000,967859000,211689000000,624750000,-1159470000000,3421900000
34,2904780000000,8154650000,0,0,-1742870000000,4892790000,-2323820000000,6523720000,-1742870000000,4892790000,0,0,2904780000000,8154650000,0,0,0,0,0,0,0,0,0,0,1045720000000,2935680000,1394290000000,3914230000,1045720000000,2935680000,1859060000000,5218980000,0,0,193652000000,547847000,1936520000000,5478470000,1161910000000,3287080000,387303000000,1095690000,154921000000,438277000,1500020000000,4243600000,273865000000,774772000,424270000000,1200270000,547730000000,1549540000,300004000000,848721000,-424270000000,1200270000,273865000000,774772000,-1500020000000,4243600000
35,3728440000000,10075300000,0,0,-2237070000000,6045170000,-2982750000000,8060220000,-2237070000000,6045170000,0,0,3728440000000,10075300000,0,0,0,0,0,0,0,0,0,0,1342240000000,3627100000,1789650000000,4836130000,1342240000000,3627100000,2386200000000,6448180000,0,0,248563000000,675785000,2485630000000,6757850000,1491380000000,4054710000,497126000000,1351570000,198850000000,540628000,1925360000000,5234610000,351521000000,955705000,544574000000,1480570000,703042000000,1911410000,385072000000,1046920000,-544574000000,1480570000,351521000000,955705000,-1925360000000,5234610000
36,4750230000000,12378900000,0,0,-2850140000000,7427330000,-3800180000000,9903110000,-2850140000000,7427330000,0,0,4750230000000,12378900000,0,0,0,0,0,0,0,0,0,0,1710080000000,4456400000,2280110000000,5941860000,1710080000000,4456400000,3040150000000,7922490000,0,0,316682000000,829258000,3166820000000,8292580000,1900090000000,4975550000,633364000000,1658520000,253346000000,663407000,2453010000000,6423410000,447856000000,1172750000,693815000000,1816810000,895712000000,2345500000,490602000000,1284680000,-693815000000,1816810000,447856000000,1172750000,-2453010000000,6423410000
37,6009730000000,15127900000,0,0,-3605840000000,9076720000,-4807780000000,12102300000,-3605840000000,9076720000,0,0,6009730000000,15127900000,0,0,0,0,0,0,0,0,0,0,2163500000000,5446030000,2884670000000,7261380000,2163500000000,5446030000,3846220000000,9681840000,0,0,400648000000,1012430000,4006480000000,10124300000,2403890000000,6074560000,801297000000,2024850000,320519000000,809941000,3103410000000,7842220000,566602000000,1431790000,877777000000,2218120000,1133200000000,2863580000,620682000000,1568440000,-877777000000,2218120000,566602000000,1431790000,-3103410000000,7842220000
38,7552910000000,18392600000,0,0,-4531740000000,11035500000,-6042330000000,14714100000,-4531740000000,11035500000,0,0,7552910000000,18392600000,0,0,0,0,0,0,0,0,0,0,2719050000000,6621330000,3625400000000,8828440000,2719050000000,6621330000,4833860000000,11771200000,0,0,503527000000,1229980000,5035270000000,12299800000,3021160000000,7379870000,1007050000000,2459960000,402822000000,983983000,3900300000000,9527380000,712095000000,1739450000,1103170000000,2694750000,1424190000000,3478910000,780061000000,1905480000,-1103170000000,2694750000,712095000000,1739450000,-3900300000000,9527380000
39,9432940000000,22252000000,0,0,-5659760000000,13351200000,-7546350000000,17801600000,-5659760000000,13351200000,0,0,9432940000000,22252000000,0,0,0,0,0,0,0,0,0,0,3395860000000,8010720000,4527810000000,10681000000,3395860000000,8010720000,6037080000000,14241300000,0,0,628863000000,1487180000,6288630000000,14871800000,3773180000000,8923090000,1257730000000,2974360000,503090000000,1189750000,4871150000000,11519700000,889346000000,2103190000,1377770000000,3258250000,1778690000000,4206390000,974230000000,2303930000,-1377770000000,3258250000,889346000000,2103190000,-4871150000000,11519700000
40,11711100000000,26794500000,0,0,-7026630000000,16076700000,-9368850000000,21435600000,-7026630000000,16076700000,0,0,11711100000000,26794500000,0,0,0,0,0,0,0,0,0,0,4215980000000,9646040000,5621310000000,12861400000,4215980000000,9646040000,7495080000000,17148500000,0,0,780737000000,1789930000,7807370000000,17899300000,4684420000000,10739600000,1561470000000,3579860000,624590000000,1431950000,6047560000000,13864800000,1104130000000,2531350000,1710510000000,3921540000,2208260000000,5062690000,1209510000000,2772950000,-1710510000000,3921540000,1104130000000,2531350000,-6047560000000,13864800000
41,14457500000000,32119000000,0,0,-8674500000000,19271400000,-11566000000000,25695200000,-8674500000000,19271400000,0,0,14457500000000,32119000000,0,0,0,0,0,0,0,0,0,0,5204700000000,11562800000,6939600000000,15417100000,5204700000000,11562800000,9252800000000,20556100000,0,0,963833000000,2144810000,9638330000000,21448100000,5783000000000,12868800000,1927670000000,4289610000,771067000000,1715850000,7465820000000,16613600000,1363070000000,3033220000,2111650000000,4699040000,2726130000000,6066430000,1493160000000,3322720000,-2111650000000,4699040000,1363070000000,3033220000,-7465820000000,16613600000
42,17752600000000,38335100000,0,0,-10651500000000,23001000000,-14202000000000,30668000000,-10651500000000,23001000000,0,0,17752600000000,38335100000,0,0,0,0,0,0,0,0,0,0,6390920000000,13800600000,8521230000000,18400800000,6390920000000,13800600000,11361600000000,24534400000,0,0,1183500000000,2559130000,11835000000000,25591300000,7101020000000,15354800000,2367010000000,5118260000,946803000000,2047310000,9167380000000,19823000000,1673730000000,3619160000,2592930000000,5606780000,3347450000000,7238320000,1833480000000,3964590000,-2592930000000,5606780000,1673730000000,3619160000,-9167380000000,19823000000
43,21687700000000,45564700000,0,0,-13012600000000,27338800000,-17350100000000,36451800000,-13012600000000,27338800000,0,0,21687700000000,45564700000,0,0,0,0,0,0,0,0,0,0,7807560000000,16403300000,10410100000000,21871100000,7807560000000,16403300000,13880100000000,29161400000,0,0,1445850000000,3041030000,14458500000000,30410300000,8675070000000,18246200000,2891690000000,6082060000,1156680000000,2432830000,11199500000000,23555700000,2044730000000,4300670000,3167690000000,6662570000,4089470000000,8601340000,2239890000000,4711150000,-3167690000000,6662570000,2044730000000,4300670000,-11199500000000,23555700000
44,26366700000000,53942900000,0,0,-15820000000000,32365700000,-21093400000000,43154300000,-15820000000000,32365700000,0,0,26366700000000,53942900000,0,0,0,0,0,0,0,0,0,0,9492010000000,19419400000,12656000000000,25892600000,9492010000000,19419400000,16874700000000,34523400000,0,0,1757780000000,3599500000,17577800000000,35995000000,10546700000000,21597000000,3515560000000,7199000000,1406220000000,2879600000,13615700000000,27881600000,2485880000000,5090460000,3851100000000,7886110000,4971750000000,10180900000,2723140000000,5576320000,-3851100000000,7886110000,2485880000000,5090460000,-13615700000000,27881600000
45,31907100000000,63618500000,0,0,-19144300000000,38171100000,-25525700000000,50894800000,-19144300000000,38171100000,0,0,31907100000000,63618500000,0,0,0,0,0,0,0,0,0,0,11486600000000,22902600000,15315400000000,30536900000,11486600000000,22902600000,20420500000000,40715800000,0,0,2127140000000,4244470000,21271400000000,42444700000,12762800000000,25466800000,4254280000000,8488930000,1701710000000,3395570000,16476800000000,32877500000,3008230000000,6002580000,4660330000000,9299160000,6016460000000,12005200000,3295350000000,6575500000,-4660330000000,9299160000,3008230000000,6002580000,-16476800000000,32877500000
46,38441500000000,74755500000,0,0,-23064900000000,44853300000,-30753200000000,59804400000,-23064900000000,44853300000,0,0,38441500000000,74755500000,0,0,0,0,0,0,0,0,0,0,13838900000000,26912000000,18451900000000,35882600000,13838900000000,26912000000,24602600000000,47843500000,0,0,2562770000000,4986870000,25627700000000,49868700000,15376600000000,29921200000,5125530000000,9973730000,2050210000000,3989490000,19851100000000,38628100000,3624300000000,7052490000,5614740000000,10925700000,7248600000000,14105000000,3970220000000,7725620000,-5614740000000,10925700000,3624300000000,7052490000,-19851100000000,38628100000
47,46119000000000,87534300000,0,0,-27671400000000,52520600000,-36895200000000,70027400000,-27671400000000,52520600000,0,0,46119000000000,87534300000,0,0,0,0,0,0,0,0,0,0,16602900000000,31512300000,22137100000000,42016500000,16602900000000,31512300000,29516200000000,56022000000,0,0,3074600000000,5838720000,30746000000000,58387200000,18447600000000,35032300000,6149210000000,11677400000,2459680000000,4670970000,23815800000000,45226500000,4348150000000,8257190000,6736120000000,12792000000,8696290000000,16514400000,4763150000000,9045300000,-6736120000000,12792000000,4348150000000,8257190000,-23815800000000,45226500000
48,55107200000000,102153000000,0,0,-33064300000000,61291500000,-44085700000000,81722000000,-33064300000000,61291500000,0,0,55107200000000,102153000000,0,0,0,0,0,0,0,0,0,0,19838600000000,36774900000,26451400000000,49033200000,19838600000000,36774900000,35268600000000,65377600000,0,0,3673810000000,6813200000,36738100000000,68132000000,22042900000000,40879200000,7347620000000,13626400000,2939050000000,5450560000,28457200000000,52774800000,5195550000000,9635320000,8048920000000,14927000000,10391100000000,19270600000,5691440000000,10555000000,-8048920000000,14927000000,5195550000000,9635320000,-28457200000000,52774800000
49,65593200000000,118826000000,0,0,-39355900000000,71295900000,-52474500000000,95061200000,-39355900000000,71295900000,0,0,65593200000000,118826000000,0,0,0,0,0,0,0,0,0,0,23613500000000,42777500000,31484700000000,57036700000,23613500000000,42777500000,41979600000000,76049000000,0,0,4372880000000,7924740000,43728800000000,79247400000,26237300000000,47548400000,8745760000000,15849500000,3498300000000,6339790000,33872200000000,61384700000,6184180000000,11207300000,9580500000000,17362200000,12368400000000,22414500000,6774440000000,12276900000,-9580500000000,17362200000,6184180000000,11207300000,-33872200000000,61384700000
50,77786300000000,137792000000,0,0,-46671800000000,82675500000,-62229000000000,110234000000,-46671800000000,82675500000,0,0,77786300000000,137792000000,0,0,0,0,0,0,0,0,0,0,28003100000000,49605300000,37337400000000,66140400000,28003100000000,49605300000,49783200000000,88187100000,0,0,5185750000000,9189070000,51857500000000,91890700000,31114500000000,55134400000,10371500000000,18378100000,4148600000000,7351260000,40168700000000,71178200000,7333760000000,12995300000,11361400000000,20132200000,14667500000000,25990600000,8033730000000,14235600000,-11361400000000,20132200000,7333760000000,12995300000,-40168700000000,71178200000
51,91919400000000,159308000000,0,0,-55151700000000,95584700000,-73535600000000,127446000000,-55151700000000,95584700000,0,0,91919400000000,159308000000,0,0,0,0,0,0,0,0,0,0,33091000000000,57350800000,44121300000000,76467800000,33091000000000,57350800000,58828400000000,101957000000,0,0,6127960000000,10623400000,61279600000000,106234000000,36767800000000,63740300000,12255900000000,21246800000,4902370000000,8498700000,47467000000000,82288300000,8666250000000,15023700000,13425700000000,23274600000,17332500000000,30047400000,9493400000000,16457700000,-13425700000000,23274600000,8666250000000,15023700000,-47467000000000,82288300000
52,108252000000000,183653000000,0,0,-64950900000000,110192000000,-86601200000000,146922000000,-64950900000000,110192000000,0,0,108252000000000,183653000000,0,0,0,0,0,0,0,0,0,0,38970500000000,66115000000,51960700000000,88153400000,38970500000000,66115000000,69281000000000,117538000000,0,0,7216770000000,12246300000,72167700000000,122463000000,43300600000000,73477900000,14433500000000,24492600000,5773410000000,9797060000,55900800000000,94859600000,10206100000000,17318900000,15811100000000,26830400000,20412100000000,34637800000,11180200000000,18971900000,-15811100000000,26830400000,10206100000000,17318900000,-55900800000000,94859600000
53,127070000000000,211132000000,0,0,-76241800000000,126679000000,-101656000000000,168906000000,-76241800000000,126679000000,0,0,127070000000000,211132000000,0,0,0,0,0,0,0,0,0,0,45745100000000,76007500000,60993400000000,101343000000,45745100000000,76007500000,81324500000000,135124000000,0,0,8471310000000,14078200000,84713100000000,140782000000,50827800000000,84469200000,16942600000000,28156400000,6777040000000,11262600000,65618500000000,109049000000,11980200000000,19909600000,18559700000000,30843800000,23960500000000,39819200000,13123700000000,21809900000,-18559700000000,30843800000,11980200000000,19909600000,-65618500000000,109049000000
54,148691000000000,242075000000,0,0,-89214800000000,145245000000,-118953000000000,193660000000,-89214800000000,145245000000,0,0,148691000000000,242075000000,0,0,0,0,0,0,0,0,0,0,53528900000000,87147000000,71371800000000,116196000000,53528900000000,87147000000,95162400000000,154928000000,0,0,9912750000000,16141000000,99127500000000,161410000000,59476500000000,96846100000,19825500000000,32282000000,7930200000000,12912800000,76783900000000,125028000000,14018800000000,22826800000,21717800000000,35363200000,28037500000000,45653700000,15356800000000,25005600000,-21717800000000,35363200000,14018800000000,22826800000,-76783900000000,125028000000
55,173467000000000,276839000000,0,0,-104080000000000,166103000000,-138774000000000,221471000000,-104080000000000,166103000000,0,0,173467000000000,276839000000,0,0,0,0,0,0,0,0,0,0,62448300000000,99662100000,83264400000000,132883000000,62448300000000,99662100000,111019000000000,177177000000,0,0,11564500000000,18458600000,115645000000000,184586000000,69387000000000,110751000000,23129000000000,36917200000,9251600000000,14766900000,89578200000000,142980000000,16354700000000,26104400000,25336500000000,40440700000,32709300000000,52208800000,17915600000000,28595900000,-25336500000000,40440700000,16354700000000,26104400000,-89578200000000,142980000000
56,201785000000000,315811000000,0,0,-121071000000000,189486000000,-161428000000000,252649000000,-121071000000000,189486000000,0,0,201785000000000,315811000000,0,0,0,0,0,0,0,0,0,0,72642500000000,113692000000,96856600000000,151589000000,72642500000000,113692000000,129142000000000,202119000000,0,0,13452300000000,21056600000,134523000000000,210566000000,80713900000000,126340000000,26904600000000,42113300000,10761800000000,16845300000,104201000000000,163104000000,19024400000000,29778600000,29472500000000,46132800000,38048900000000,59557200000,20840200000000,32620800000,-29472500000000,46132800000,19024400000000,29778600000,-104201000000000,163104000000
57,234068000000000,359406000000,0,0,-140441000000000,215644000000,-187255000000000,287525000000,-140441000000000,215644000000,0,0,234068000000000,359406000000,0,0,0,0,0,0,0,0,0,0,84264600000000,129386000000,112353000000000,172515000000,84264600000000,129386000000,149804000000000,230020000000,0,0,15604500000000,23963000000,156045000000000,239630000000,93627300000000,143778000000,31209100000000,47925900000,12483600000000,19170400000,120872000000000,185616000000,22068200000000,33888800000,34187800000000,52500200000,44136300000000,67777500000,24174500000000,37123300000,-34187800000000,52500200000,22068200000000,33888800000,-120872000000000,185616000000
58,270785000000000,408075000000,0,0,-162471000000000,244845000000,-216628000000000,326460000000,-162471000000000,244845000000,0,0,270785000000000,408075000000,0,0,0,0,0,0,0,0,0,0,97482700000000,146907000000,129977000000000,195876000000,97482700000000,146907000000,173303000000000,261168000000,0,0,18052300000000,27207500000,180523000000000,272075000000,108314000000000,163245000000,36104700000000,54415100000,14441900000000,21766000000,139833000000000,210749000000,25529900000000,38477300000,39550700000000,59608700000,51059800000000,76954500000,27966600000000,42149700000,-39550700000000,59608700000,25529900000000,38477300000,-139833000000000,210749000000
59,312448000000000,462302000000,0,0,-187469000000000,277381000000,-249958000000000,369841000000,-187469000000000,277381000000,0,0,312448000000000,462302000000,0,0,0,0,0,0,0,0,0,0,112481000000000,166429000000,149975000000000,221905000000,112481000000000,166429000000,199967000000000,295873000000,0,0,20829900000000,30822600000,208299000000000,308226000000,124979000000000,184935000000,41659700000000,61645100000,16663900000000,24658000000,161347000000000,238751000000,29457900000000,43589700000,45635900000000,67528800000,58915700000000,87179400000,32269500000000,47750100000,-45635900000000,67528800000,29457900000000,43589700000,-161347000000000,238751000000
60,359616000000000,522604000000,0,0,-215770000000000,313562000000,-287693000000000,418083000000,-215770000000000,313562000000,0,0,359616000000000,522604000000,0,0,0,0,0,0,0,0,0,0,129462000000000,188137000000,172616000000000,250850000000,129462000000000,188137000000,230155000000000,334467000000,0,0,23974400000000,34842700000,239744000000000,348427000000,143847000000000,209056000000,47948900000000,69685400000,19179500000000,27874200000,185705000000000,269890000000,33905000000000,49275000000,52525300000000,76336500000,67809900000000,98550000000,37141000000000,53978100000,-52525300000000,76336500000,33905000000000,49275000000,-185705000000000,269890000000
61,412903000000000,589541000000,0,0,-247742000000000,353725000000,-330323000000000,471633000000,-247742000000000,353725000000,0,0,412903000000000,589541000000,0,0,0,0,0,0,0,0,0,0,148645000000000,212235000000,198194000000000,282980000000,148645000000000,212235000000,264258000000000,377306000000,0,0,27526900000000,39305100000,275269000000000,393051000000,165161000000000,235831000000,55053800000000,78610300000,22021500000000,31444100000,213222000000000,304456000000,38928900000000,55585800000,60308400000000,86113200000,77857800000000,111172000000,42644500000000,60891200000,-60308400000000,86113200000,38928900000000,55585800000,-213222000000000,304456000000
62,472977000000000,663711000000,0,0,-283786000000000,398227000000,-378382000000000,530969000000,-283786000000000,398227000000,0,0,472977000000000,663711000000,0,0,0,0,0,0,0,0,0,0,170272000000000,238936000000,227029000000000,318581000000,170272000000000,238936000000,302705000000000,424775000000,0,0,31531800000000,44249800000,315318000000000,442498000000,189191000000000,265499000000,63063600000000,88499500000,25225400000000,35399800000,244244000000000,342757000000,44592700000000,62578600000,69082700000000,96946300000,89185400000000,125157000000,48848800000000,68551400000,-69082700000000,96946300000,44592700000000,62578600000,-244244000000000,342757000000
63,540565000000000,745754000000,0,0,-324339000000000,447453000000,-432452000000000,596604000000,-324339000000000,447453000000,0,0,540565000000000,745754000000,0,0,0,0,0,0,0,0,0,0,194603000000000,268472000000,259471000000000,357962000000,194603000000000,268472000000,345962000000000,477283000000,0,0,36037700000000,49719300000,360377000000000,497193000000,216226000000000,298316000000,72075300000000,99438500000,28830100000000,39775400000,279147000000000,385124000000,50965000000000,70313700000,78954600000000,108929000000,101930000000000,140627000000,55829300000000,77024800000,-78954600000000,108929000000,50965000000000,70313700000,-279147000000000,385124000000
64,616459000000000,836356000000,0,0,-369876000000000,501814000000,-493167000000000,669085000000,-369876000000000,501814000000,0,0,616459000000000,836356000000,0,0,0,0,0,0,0,0,0,0,221925000000000,301088000000,295900000000000,401451000000,221925000000000,301088000000,394534000000000,535268000000,0,0,41097300000000,55759400000,410973000000000,557594000000,246584000000000,334556000000,82194600000000,111519000000,32877800000000,44607500000,318338000000000,431910000000,58120300000000,78855600000,90039600000000,122163000000,116241000000000,157711000000,63667600000000,86382000000,-90039600000000,122163000000,58120300000000,78855600000,-318338000000000,431910000000
65,701520000000000,936249000000,0,0,-420912000000000,561749000000,-561216000000000,748999000000,-420912000000000,561749000000,0,0,701520000000000,936249000000,0,0,0,0,0,0,0,0,0,0,252547000000000,337050000000,336730000000000,449400000000,252547000000000,337050000000,448973000000000,599199000000,0,0,46768000000000,62418800000,467680000000000,624188000000,280608000000000,374513000000,93536000000000,124838000000,37414400000000,49935100000,362263000000000,483494000000,66139900000000,88273600000,102464000000000,136753000000,132280000000000,176547000000,72452700000000,96698800000,-102464000000000,136753000000,66139900000000,88273600000,-362263000000000,483494000000
66,796680000000000,1046210000000,0,0,-478008000000000,627728000000,-637344000000000,836971000000,-478008000000000,627728000000,0,0,796680000000000,1046210000000,0,0,0,0,0,0,0,0,0,0,286805000000000,376637000000,382407000000000,502183000000,286805000000000,376637000000,509875000000000,669577000000,0,0,53112000000000,69749800000,531120000000000,697498000000,318672000000000,418499000000,106224000000000,139500000000,42489600000000,55799800000,411404000000000,540280000000,75111700000000,98641100000,116363000000000,152814000000,150223000000000,197282000000,82280800000000,108056000000,-116363000000000,152814000000,75111700000000,98641100000,-411404000000000,540280000000
67,902951000000000,1167080000000,0,0,-541771000000000,700251000000,-722361000000000,933668000000,-541771000000000,700251000000,0,0,902951000000000,1167080000000,0,0,0,0,0,0,0,0,0,0,325063000000000,420150000000,433417000000000,560201000000,325063000000000,420150000000,577889000000000,746934000000,0,0,60196800000000,77807800000,601968000000000,778078000000,361181000000000,466847000000,120394000000000,155616000000,48157400000000,62246200000,466282000000000,602697000000,85131100000000,110037000000,131884000000000,170468000000,170262000000000,220074000000,93256400000000,120539000000,-131884000000000,170468000000,85131100000000,110037000000,-466282000000000,602697000000
68,1.02143E+15,1299750000000,0,0,-612856000000000,779849000000,-817142000000000,1039800000000,-612856000000000,779849000000,0,0,1.02143E+15,1299750000000,0,0,0,0,0,0,0,0,0,0,367714000000000,467909000000,490285000000000,623879000000,367714000000000,467909000000,653713000000000,831839000000,0,0,68095200000000,86652000000,680952000000000,866520000000,408571000000000,519912000000,136190000000000,173304000000,54476100000000,69321600000,527463000000000,671203000000,96301100000000,122544000000,149189000000000,189845000000,192602000000000,245089000000,105493000000000,134241000000,-149189000000000,189845000000,96301100000000,122544000000,-527463000000000,671203000000
69,1.15329E+15,1445150000000,0,0,-691974000000000,867089000000,-922632000000000,1156120000000,-691974000000000,867089000000,0,0,1.15329E+15,1445150000000,0,0,0,0,0,0,0,0,0,0,415184000000000,520254000000,553579000000000,693671000000,415184000000000,520254000000,738106000000000,924895000000,0,0,76886000000000,96345400000,768860000000000,963454000000,461316000000000,578072000000,153772000000000,192691000000,61508800000000,77076300000,595556000000000,746288000000,108733000000000,136253000000,168449000000000,211082000000,217466000000000,272506000000,119111000000000,149258000000,-168449000000000,211082000000,108733000000000,136253000000,-595556000000000,746288000000
70,1.29982E+15,1604290000000,0,0,-779890000000000,962575000000,-1.03985E+15,1283430000000,-779890000000000,962575000000,0,0,1.29982E+15,1604290000000,0,0,0,0,0,0,0,0,0,0,467934000000000,577545000000,623912000000000,770060000000,467934000000000,577545000000,831883000000000,1026750000000,0,0,86654400000000,106955000000,866544000000000,1069550000000,519927000000000,641729000000,173309000000000,213910000000,69323500000000,85563800000,671222000000000,828468000000,122548000000000,151257000000,189850000000000,234326000000,245096000000000,302514000000,134244000000000,165694000000,-189850000000000,234326000000,122548000000000,151257000000,-671222000000000,828468000000


==> anc/Strontium/FinalC5s/Strontium3D3symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=5 Omega=0",,"K=6 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=5 Omega=1",,"K=6 Omega=1",,"K=5 Omega=2",,"K=6 Omega=2",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=4 Omega=3",,"K=3 Omega=3",,"K=6 Omega=3",,"K=5 Omega=3",,"K=4 Omega=4",,"K=5 Omega=4",,"K=6 Omega=4",,"K=5 Omega=5",,"K=6 Omega=5",,"K=6 Omega=6",
30,490308000000,1641200000,-487372000000,1631370000,-458218000000,1533790000,306247000000,1025090000,697226000000,2333810000,1361980000000,4558920000,1396220000000,4673540000,-512324000000,1714890000,206629000000,691646000,452281000000,1513910000,-529695000000,1773040000,584866000000,1957710000,742924000000,2486780000,-65602900000,219591000,90299900000,302259000,475475000000,1591550000,-656029000000,2195910000,-670740000000,2245160000,-372846000000,1248020000,455932000000,1526130000,-808006000000,2704630000,-849549000000,2843680000,502643000000,1682490000,-656029000000,2195910000,-1027470000000,3439220000,656029000000,2195910000,-656029000000,2195910000,984043000000,3293870000
31,651508000000,2078410000,-647606000000,2065960000,-608868000000,1942380000,406932000000,1298180000,926455000000,2955530000,1809760000000,5773400000,1855260000000,5918550000,-680763000000,2171740000,274563000000,875897000,600979000000,1917210000,-703844000000,2245370000,777154000000,2479240000,987177000000,3149250000,-87171300000,278090000,119988000000,382780000,631798000000,2015530000,-871713000000,2780900000,-891261000000,2843260000,-495427000000,1580490000,605830000000,1932690000,-1073660000000,3425130000,-1128860000000,3601230000,667898000000,2130700000,-871713000000,2780900000,-1365270000000,4355410000,871713000000,2780900000,-871713000000,2780900000,1307570000000,4171350000
32,857545000000,2615000000,-852410000000,2599340000,-801421000000,2443850000,535623000000,1633330000,1219440000000,3718570000,2382090000000,7263940000,2441980000000,7446560000,-896052000000,2732420000,361393000000,1102030000,791037000000,2412190000,-926432000000,2825060000,1022930000000,3119310000,1299370000000,3962290000,-114739000000,349885000,157934000000,481603000,831603000000,2535890000,-1147390000000,3498850000,-1173120000000,3577310000,-652105000000,1988530000,797422000000,2431660000,-1413200000000,4309400000,-1485860000000,4530970000,879119000000,2680780000,-1147390000000,3498850000,-1797030000000,5479860000,1147390000000,3498850000,-1147390000000,3498850000,1721080000000,5248270000
33,1118740000000,3269490000,-1112040000000,3249910000,-1045520000000,3055510000,698766000000,2042130000,1590870000000,4649270000,3107640000000,9082000000,3185770000000,9310330000,-1168980000000,3416300000,471468000000,1377850000,1031980000000,3015920000,-1208610000000,3532130000,1334500000000,3900030000,1695140000000,4954000000,-149687000000,437456000,206038000000,602142000,1084900000000,3170590000,-1496870000000,4374560000,-1530430000000,4472660000,-850727000000,2486230000,1040300000000,3040270000,-1843640000000,5387980000,-1938430000000,5665000000,1146890000000,3351750000,-1496870000000,4374560000,-2344380000000,6851400000,1496870000000,4374560000,-1496870000000,4374560000,2245300000000,6561840000
34,1447330000000,4063130000,-1438660000000,4038790000,-1352600000000,3797200000,904003000000,2537830000,2058130000000,5777830000,4020390000000,11286500000,4121470000000,11570300000,-1512320000000,4245570000,609944000000,1712310000,1335080000000,3748000000,-1563590000000,4389520000,1726450000000,4846720000,2193020000000,6156530000,-193652000000,543644000,266554000000,748305000,1403540000000,3940210000,-1936520000000,5436440000,-1979940000000,5558340000,-1100600000000,3089730000,1345860000000,3778250000,-2385140000000,6695850000,-2507770000000,7040120000,1483740000000,4165340000,-1936520000000,5436440000,-3032950000000,8514490000,1936520000000,5436440000,-1936520000000,5436440000,2904780000000,8154650000
35,1857730000000,5020090000,-1846600000000,4990030000,-1736140000000,4691540000,1160340000000,3135550000,2641720000000,7138650000,5160390000000,13944800000,5290130000000,14295400000,-1941150000000,5245510000,782897000000,2115600000,1713650000000,4630750000,-2006960000000,5423360000,2216000000000,5988240000,2814870000000,7606540000,-248563000000,671685000,342137000000,924549000,1801530000000,4868220000,-2485630000000,6716850000,-2541370000000,6867470000,-1412680000000,3817440000,1727480000000,4668130000,-3061450000000,8272890000,-3218860000000,8698240000,1904460000000,5146390000,-2485630000000,6716850000,-3892970000000,10519900000,2485630000000,6716850000,-2485630000000,6716850000,3728440000000,10075300000
36,2366840000000,6167880000,-2352670000000,6130950000,-2211940000000,5764210000,1478330000000,3852460000,3365690000000,8770830000,6574610000000,17133100000,6739900000000,17563900000,-2473120000000,6444840000,997451000000,2599310000,2183280000000,5689530000,-2556970000000,6663350000,2823300000000,7357390000,3586290000000,9345700000,-316682000000,825259000,435901000000,1135940000,2295240000000,5981290000,-3166820000000,8252590000,-3237830000000,8437640000,-1799820000000,4690260000,2200900000000,5735450000,-3900450000000,10164400000,-4100990000000,10687000000,2426390000000,6323050000,-3166820000000,8252590000,-4959840000000,12925100000,3166820000000,8252590000,-3166820000000,8252590000,4750230000000,12378900000
37,2994400000000,7537590000,-2976460000000,7492450000,-2798420000000,7044270000,1870300000000,4707980000,4258080000000,10718600000,8317830000000,20937900000,8526950000000,21464300000,-3128850000000,7876050000,1261920000000,3176540000,2762160000000,6953000000,-3234940000000,8143090000,3571880000000,8991250000,4537170000000,11421100000,-400648000000,1008520000,551477000000,1388200000,2903810000000,7309560000,-4006480000000,10085200000,-4096320000000,10311400000,-2277030000000,5731820000,2784460000000,7009120000,-4934640000000,12421600000,-5188350000000,13060300000,3069730000000,7727220000,-4006480000000,10085200000,-6274920000000,15795400000,4006480000000,10085200000,-4006480000000,10085200000,6009730000000,15127900000
38,3763300000000,9164260000,-3740760000000,9109370000,-3517000000000,8564480000,2350560000000,5724000000,5351470000000,13031700000,10453700000000,25456500000,10716500000000,26096500000,-3932280000000,9575760000,1585960000000,3862060000,3471430000000,8453510000,-4065610000000,9900430000,4489070000000,10931600000,5702230000000,13885900000,-503527000000,1226170000,693086000000,1687780000,3649450000000,8887020000,-5035270000000,12261700000,-5148180000000,12536700000,-2861730000000,6968790000,3499450000000,8521740000,-6201750000000,15102300000,-6520610000000,15878800000,3857980000000,9394810000,-5035270000000,12261700000,-7886190000000,19204200000,5035270000000,12261700000,-5035270000000,12261700000,7552910000000,18392600000
39,4700040000000,11087200000,-4671900000000,11020800000,-4392440000000,10361600000,2935650000000,6925100000,6683540000000,15766200000,13055800000000,30798100000,13384000000000,31572400000,-4911090000000,11585100000,1980720000000,4672460000,4335520000000,10227400000,-5077600000000,11977900000,5606470000000,13225500000,7121600000000,16799600000,-628863000000,1483470000,865606000000,2041930000,4557860000000,10751800000,-6288630000000,14834700000,-6429640000000,15167300000,-3574060000000,8431090000,4370520000000,10309900000,-7745470000000,18271300000,-8143690000000,19210700000,4818290000000,11366200000,-6288630000000,14834700000,-9849190000000,23233900000,6288630000000,14834700000,-6288630000000,14834700000,9432940000000,22252000000
40,5835130000000,13350600000,-5800190000000,13270700000,-5453240000000,12476800000,3644630000000,8338800000,8297650000000,18984800000,16208800000000,37085300000,16616300000000,38017700000,-6097150000000,13950100000,2459080000000,5626310000,5382580000000,12315200000,-6303870000000,14423100000,6960460000000,15925300000,8841510000000,20229100000,-780737000000,1786300000,1074660000000,2458780000,5658610000000,12946700000,-7807370000000,17863000000,-7982440000000,18263600000,-4437220000000,10152200000,5426020000000,12414600000,-9616050000000,22001200000,-10110400000000,23132400000,5981930000000,13686500000,-7807370000000,17863000000,-12227800000000,27976900000,7807370000000,17863000000,-7807370000000,17863000000,11711100000000,26794500000
41,7203570000000,16003500000,-7160430000000,15907700000,-6732110000000,14956100000,4499360000000,9995820000,10243600000000,22757300000,20010100000000,44454600000,20513100000000,45572300000,-7527030000000,16722200000,3035780000000,6744320000,6644890000000,14762400000,-7782240000000,17289100000,8592810000000,19089900000,10915000000000,24248900000,-963833000000,2141260000,1326680000000,2947370000,6985650000000,15519400000,-9638330000000,21412600000,-9854460000000,21892800000,-5477830000000,12169600000,6698520000000,14881500000,-11871200000000,26373100000,-12481500000000,27729100000,7384800000000,16406200000,-9638330000000,21412600000,-15095500000000,33536300000,9638330000000,21412600000,-9638330000000,21412600000,14457500000000,32119000000
42,8845360000000,19100800000,-8792390000000,18986400000,-8266450000000,17850700000,5524820000000,11930400000,12578200000000,27161600000,24570600000000,53058100000,25188400000000,54392000000,-9242550000000,19958500000,3727670000000,8049580000,8159350000000,17619400000,-9555910000000,20635100000,10551200000000,22784400000,13402700000000,28941900000,-1183500000000,2555670000,1629050000000,3517780000,8577770000000,18522900000,-11835000000000,25556700000,-12100400000000,26129800000,-6726290000000,14524800000,8225200000000,17761600000,-14576800000000,31477200000,-15326200000000,33095600000,9067890000000,19581300000,-11835000000000,25556700000,-18535900000000,40026700000,11835000000000,25556700000,-11835000000000,25556700000,17752600000000,38335100000
43,10806100000000,22703000000,-10741400000000,22567000000,-10098800000000,21217100000,6749480000000,14180300000,15366400000000,32284000000,30017100000000,63064400000,30771700000000,64649900000,-11291300000000,23722400000,4553970000000,9567660000,9967990000000,20942200000,-11674100000000,24526800000,12890100000000,27081400000,16373600000000,34400000000,-1445850000000,3037650000,1990150000000,4181210000,10479200000000,22016200000,-14458500000000,30376500000,-14782700000000,31057600000,-8217280000000,17264100000,10048400000000,21111300000,-17807900000000,37413600000,-18723500000000,39337200000,11077900000000,23274200000,-14458500000000,30376500000,-22644700000000,47575400000,14458500000000,30376500000,-14458500000000,30376500000,21687700000000,45564700000
44,13137400000000,26877500000,-13058800000000,26716500000,-12277600000000,25118400000,8205650000000,16787700000,18681600000000,38220200000,36493100000000,74660300000,37410600000000,76537300000,-13727300000000,28084400000,5536470000000,11326900000,12118500000000,24793000000,-14192800000000,29036600000,15671000000000,32060900000,19906100000000,40725300000,-1757780000000,3596190000,2419520000000,4950020000,12740000000000,26064400000,-17577800000000,35961900000,-17972000000000,36768300000,-9990120000000,20438500000,12216300000000,24993100000,-21649900000000,44292900000,-22763000000000,46570200000,13467900000000,27553700000,-17577800000000,35961900000,-27530200000000,56323200000,17577800000000,35961900000,-17577800000000,35961900000,26366700000000,53942900000
45,15898000000000,31698400000,-15802800000000,31508600000,-14857500000000,29623800000,9929890000000,19798900000,22607200000000,45075700000,44161400000000,88051900000,45271700000000,90265600000,-16611900000000,33121800000,6699840000000,13358600000,14665000000000,29240000000,-17175100000000,34244800000,18964000000000,37811600000,24088900000000,48030100000,-2127140000000,4241230000,2927930000000,5837890000,15417000000000,30739500000,-21271400000000,42412300000,-21748400000000,43363400000,-12089300000000,24104500000,14783400000000,29476000000,-26199200000000,52237600000,-27546200000000,54923400000,16297900000000,32495900000,-21271400000000,42412300000,-33315100000000,66425700000,21271400000000,42412300000,-21271400000000,42412300000,31907100000000,63618500000
46,19153800000000,37247600000,-19039100000000,37024500000,-17900200000000,34809800000,11963500000000,23264900000,27237000000000,52966600000,53205400000000,103466000000,54543000000000,106067000000,-20013900000000,38920100000,8071930000000,15697100000,17668300000000,34358800000,-20692400000000,40239700000,22847700000000,44430900000,29022200000000,56438200000,-2562770000000,4983700000,3527550000000,6859880000,18574400000000,36120700000,-25627700000000,49837000000,-26202300000000,50954500000,-14565200000000,28324200000,17810900000000,34636100000,-31564600000000,61382400000,-33187500000000,64538300000,19635700000000,38184600000,-25627700000000,49837000000,-40137800000000,78054200000,25627700000000,49837000000,-25627700000000,49837000000,38441500000000,74755500000
47,22979200000000,43614700000,-22841600000000,43353500000,-21475300000000,40760200000,14352800000000,27241800000,32676800000000,62020800000,63831600000000,121153000000,65436400000000,124199000000,-24011000000000,45573100000,9684060000000,18380400000,21197000000000,40232100000,-24825100000000,47118300000,27410800000000,52026000000,34818500000000,66085900000,-3074600000000,5835620000,4232080000000,8032510000,22284000000000,42295300000,-30746000000000,58356200000,-31435500000000,59664800000,-17474100000000,33166000000,21368100000000,40556800000,-37868700000000,71875100000,-39815700000000,75570500000,23557300000000,44712000000,-30746000000000,58356200000,-48154100000000,91396900000,30746000000000,58356200000,-30746000000000,58356200000,46119000000000,87534300000
48,27457600000000,50898400000,-27293200000000,50593500000,-25660600000000,47567200000,17150000000000,31791200000,39045200000000,72378300000,76271700000000,141385000000,78189300000000,144940000000,-28690500000000,53183900000,11571400000000,21449900000,25328100000000,46950900000,-29663300000000,54987100000,32752900000000,60714300000,41604300000000,77122200000,-3673810000000,6810170000,5056860000000,9373940000,26627000000000,49358600000,-36738100000000,68101700000,-37561900000000,69628800000,-20879600000000,38704700000,25532500000000,47329800000,-45248900000000,83878300000,-47575400000000,88190800000,28148400000000,52178900000,-36738100000000,68101700000,-57538900000000,106660000000,36738100000000,68101700000,-36738100000000,68101700000,55107200000000,102153000000
49,32682400000000,59206300000,-32486600000000,58851700000,-30543400000000,55331400000,20413400000000,36980300000,46474800000000,84192300000,90785000000000,164463000000,93067500000000,168598000000,-34149900000000,61864900000,13773200000000,24951100000,30147600000000,54614500000,-35307800000000,63962400000,38985300000000,70624500000,49521000000000,89710600000,-4372880000000,7921770000,6019100000000,10904000000,31693700000000,57415200000,-43728800000000,79217700000,-44709400000000,80994000000,-24852700000000,45022400000,30391000000000,55055300000,-53859100000000,97569400000,-56628200000000,102586000000,33504600000000,60695800000,-43728800000000,79217700000,-68487600000000,124070000000,43728800000000,79217700000,-43728800000000,79217700000,65593200000000,118826000000
50,38757700000000,68656200000,-38525600000000,68245100000,-36221100000000,64162800000,24208100000000,42882700000,55114000000000,97630300000,107661000000000,190713000000,110368000000000,195508000000,-40498000000000,71739100000,16333500000000,28933600000,35751800000000,63331500000,-41871100000000,74171400000,46232300000000,81896900000,58726400000000,104029000000,-5185750000000,9186160000,7137990000000,12644400000,37585200000000,66579300000,-51857500000000,91861600000,-53020400000000,93921500000,-29472600000000,52208400000,36040300000000,63842700000,-63871000000000,113143000000,-67154800000000,118960000000,39732700000000,70383500000,-51857500000000,91861600000,-81218800000000,143873000000,51857500000000,91861600000,-51857500000000,91861600000,77786300000000,137792000000
51,45799600000000,79376500000,-45525400000000,78901100000,-42802200000000,74181500000,28606500000000,49578600000,65127800000000,112875000000,127222000000000,220492000000,130421000000000,226035000000,-47856200000000,82940700000,19301200000000,33451400000,42247600000000,73220300000,-49478800000000,85752800000,54632300000000,94684600000,69396500000000,120273000000,-6127960000000,10620500000,8434910000000,14618700000,44414100000000,76975200000,-61279600000000,106205000000,-62653800000000,108587000000,-34827500000000,60360400000,42588600000000,73811300000,-75475800000000,130809000000,-79356300000000,137534000000,46951900000000,81373400000,-61279600000000,106205000000,-95975600000000,166338000000,61279600000000,106205000000,-61279600000000,106205000000,91919400000000,159308000000
52,53937200000000,91506600000,-53614200000000,90958600000,-50407200000000,85517700000,33689200000000,57155100000,76699600000000,130124000000,149827000000000,254187000000,153594000000000,260577000000,-56359200000000,95615500000,22730600000000,38563400000,49754100000000,84409700000,-58270100000000,98857400000,64339300000000,109154000000,81726800000000,138653000000,-7216770000000,12243500000,9933610000000,16852800000,52305500000000,88738400000,-72167700000000,122435000000,-73786000000000,125181000000,-41015600000000,69584600000,50155600000000,85091000000,-88886200000000,150799000000,-93456200000000,158552000000,55294200000000,93808700000,-72167700000000,122435000000,-113028000000000,191757000000,72167700000000,122435000000,-72167700000000,122435000000,108252000000000,183653000000
53,63313500000000,105198000000,-62934300000000,104568000000,-59169800000000,98313300000,39545700000000,65706900000,90032800000000,149594000000,175872000000000,292220000000,180294000000000,299566000000,-66156500000000,109922000000,26682000000000,44333400000,58403100000000,97039500000,-68399500000000,113649000000,75523800000000,125486000000,95933900000000,159398000000,-8471310000000,14075500000,11660400000000,19374300000,61398100000000,102016000000,-84713100000000,140755000000,-86612700000000,143911000000,-48145600000000,79996100000,58874500000000,97822700000,-104338000000000,173362000000,-109702000000000,182275000000,64906300000000,107845000000,-84713100000000,140755000000,-132677000000000,220449000000,84713100000000,140755000000,-84713100000000,140755000000,127070000000000,211132000000
54,74086700000000,120616000000,-73643000000000,119894000000,-69237900000000,112722000000,46274600000000,75336800000,105352000000000,171518000000,205798000000000,335047000000,210972000000000,343470000000,-77413400000000,126032000000,31222100000000,50830800000,68340800000000,111261000000,-80038100000000,130305000000,88374600000000,143877000000,112258000000000,182760000000,-9912750000000,16138300000,13644500000000,22213800000,71845400000000,116967000000,-99127500000000,161383000000,-101350000000000,165002000000,-56337900000000,91720200000,68892400000000,112159000000,-122092000000000,198770000000,-128369000000000,208989000000,75950600000000,123650000000,-99127500000000,161383000000,-155253000000000,252757000000,99127500000000,161383000000,-99127500000000,161383000000,148691000000000,242075000000
55,86431600000000,137937000000,-85914000000000,137111000000,-80774900000000,128910000000,53985300000000,86155800000,122907000000000,196149000000,240090000000000,383162000000,246126000000000,392796000000,-90312700000000,144131000000,36424600000000,58130600000,79728300000000,127240000000,-93374700000000,149018000000,103100000000000,164539000000,130963000000000,209005000000,-11564500000000,18455900000,15918100000000,25403900000,83816900000000,133765000000,-115645000000000,184559000000,-118238000000000,188698000000,-65725400000000,104892000000,80371800000000,128266000000,-142436000000000,227315000000,-149759000000000,239002000000,88606100000000,141408000000,-115645000000000,184559000000,-181122000000000,289055000000,115645000000000,184559000000,-115645000000000,184559000000,173467000000000,276839000000
56,100541000000000,157355000000,-99938800000000,156413000000,-93960700000000,147057000000,62797900000000,98284200000,142971000000000,223762000000,279282000000000,437102000000,286304000000000,448091000000,-105056000000000,164421000000,42370700000000,66313800000,92743300000000,145151000000,-108617000000000,169996000000,119931000000000,187702000000,152342000000000,238428000000,-13452300000000,21054000000,18516600000000,28980100000,97499300000000,152595000000,-134523000000000,210540000000,-137540000000000,215262000000,-76454500000000,119658000000,93491900000000,146323000000,-165687000000000,259315000000,-174206000000000,272647000000,103070000000000,161314000000,-134523000000000,210540000000,-210689000000000,329746000000,134523000000000,210540000000,-134523000000000,210540000000,201785000000000,315811000000
57,116626000000000,179077000000,-115928000000000,178005000000,-108994000000000,167357000000,72845000000000,111852000000,165845000000000,254651000000,323965000000000,497441000000,332110000000000,509947000000,-121863000000000,187118000000,49149500000000,75468000000,107581000000000,165189000000,-125995000000000,193463000000,139118000000000,213613000000,176715000000000,271341000000,-15604500000000,23960400000,21479100000000,32980600000,113098000000000,173660000000,-156045000000000,239604000000,-159545000000000,244977000000,-88686500000000,136176000000,108450000000000,166522000000,-192195000000000,295112000000,-202077000000000,310284000000,119561000000000,183582000000,-156045000000000,239604000000,-244397000000000,375266000000,156045000000000,239604000000,-156045000000000,239604000000,234068000000000,359406000000
58,134921000000000,203327000000,-134113000000000,202109000000,-126091000000000,190020000000,84271800000000,126998000000,191860000000000,289134000000,374784000000000,564802000000,384206000000000,579001000000,-140979000000000,212457000000,56859400000000,85687500000,124457000000000,187558000000,-145759000000000,219660000000,160941000000000,242540000000,204435000000000,308085000000,-18052300000000,27205000000,24848400000000,37446700000,130839000000000,197176000000,-180523000000000,272050000000,-184572000000000,278151000000,-102598000000000,154616000000,125462000000000,189072000000,-222344000000000,335074000000,-233776000000000,352302000000,138315000000000,208442000000,-180523000000000,272050000000,-282734000000000,426083000000,180523000000000,272050000000,-180523000000000,272050000000,270785000000000,408075000000
59,155680000000000,230346000000,-154747000000000,228966000000,-145491000000000,215270000000,97237700000000,143874000000,221379000000000,327555000000,432447000000000,639854000000,443319000000000,655940000000,-162670000000000,240689000000,65607700000000,97073900000,143606000000000,212481000000,-168186000000000,248849000000,185703000000000,274769000000,235889000000000,349024000000,-20829900000000,30820100000,28671500000000,42422700000,150970000000000,223377000000,-208299000000000,308201000000,-212969000000000,315112000000,-118384000000000,175162000000,144765000000000,214196000000,-256554000000000,379600000000,-269744000000000,399116000000,159596000000000,236141000000,-208299000000000,308201000000,-326235000000000,482701000000,208299000000000,308201000000,-208299000000000,308201000000,312448000000000,462302000000
60,179182000000000,260392000000,-178109000000000,258833000000,-167455000000000,243350000000,111917000000000,162641000000,254800000000000,370281000000,497731000000000,723317000000,510245000000000,741501000000,-187228000000000,272084000000,75512100000000,109736000000,165285000000000,240197000000,-193576000000000,281309000000,213738000000000,310610000000,271500000000000,394551000000,-23974400000000,34840300000,32999900000000,47956300000,173761000000000,252515000000,-239744000000000,348403000000,-245120000000000,356215000000,-136256000000000,198010000000,166619000000000,242136000000,-295284000000000,429115000000,-310466000000000,451177000000,183690000000000,266943000000,-239744000000000,348403000000,-375485000000000,545665000000,239744000000000,348403000000,-239744000000000,348403000000,359616000000000,522604000000
61,205733000000000,293744000000,-204501000000000,291985000000,-192268000000000,274519000000,128501000000000,183473000000,292555000000000,417709000000,571484000000000,815962000000,585852000000000,836476000000,-214971000000000,306934000000,86701300000000,123792000000,189777000000000,270962000000,-222259000000000,317341000000,245409000000000,350394000000,311730000000000,445087000000,-27526900000000,39302800000,37889700000000,54098800000,199509000000000,284858000000,-275269000000000,393028000000,-281442000000000,401841000000,-156446000000000,223372000000,191308000000000,273149000000,-339038000000000,484077000000,-356470000000000,508966000000,210908000000000,301134000000,-275269000000000,393028000000,-431124000000000,615556000000,275269000000000,393028000000,-275269000000000,393028000000,412903000000000,589541000000
62,235665000000000,330700000000,-234253000000000,328719000000,-220241000000000,309056000000,147196000000000,206555000000,335119000000000,470260000000,654629000000000,918617000000,671087000000000,941712000000,-246247000000000,345549000000,99315500000000,139366000000,217387000000000,305052000000,-254596000000000,357265000000,281114000000000,394477000000,357084000000000,501083000000,-31531800000000,44247400000,43402300000000,60904900000,228535000000000,320695000000,-315318000000000,442474000000,-322389000000000,452396000000,-179207000000000,251475000000,219142000000000,307514000000,-388365000000000,544979000000,-408333000000000,572998000000,241594000000000,339019000000,-315318000000000,442474000000,-493848000000000,692999000000,315318000000000,442474000000,-315318000000000,442474000000,472977000000000,663711000000
63,269341000000000,371579000000,-267728000000000,369353000000,-251713000000000,347260000000,168231000000000,232088000000,383007000000000,528391000000,748175000000000,1032170000000,766985000000000,1058120000000,-281435000000000,388264000000,113508000000000,156593000000,248452000000000,342760000000,-290977000000000,401428000000,321285000000000,443239000000,408111000000000,563023000000,-36037700000000,49717000000,49604500000000,68433500000,261193000000000,360337000000,-360377000000000,497170000000,-368458000000000,508318000000,-204816000000000,282560000000,250457000000000,345527000000,-443862000000000,612345000000,-466683000000000,643828000000,276117000000000,380927000000,-360377000000000,497170000000,-564418000000000,778662000000,360377000000000,497170000000,-360377000000000,497170000000,540565000000000,745754000000
64,307156000000000,416722000000,-305317000000000,414226000000,-287053000000000,389448000000,191850000000000,260285000000,436781000000000,592585000000,853218000000000,1157570000000,874668000000000,1186670000000,-320948000000000,435434000000,129444000000000,175618000000,283334000000000,384402000000,-331830000000000,450197000000,366392000000000,497088000000,465409000000000,631425000000,-41097300000000,55757100000,56568900000000,76747500000,297864000000000,404115000000,-410973000000000,557571000000,-420188000000000,570074000000,-233571000000000,316888000000,285621000000000,387505000000,-506180000000000,686739000000,-532205000000000,722047000000,314883000000000,427205000000,-410973000000000,557571000000,-643662000000000,873262000000,410973000000000,557571000000,-410973000000000,557571000000,616459000000000,836356000000
65,349538000000000,466494000000,-347445000000000,463700000000,-326662000000000,435963000000,218322000000000,291372000000,497049000000000,663362000000,970947000000000,1295830000000,995358000000000,1328400000000,-365234000000000,487441000000,147305000000000,196593000000,322429000000000,430314000000,-377617000000000,503968000000,416948000000000,556459000000,529627000000000,706841000000,-46768000000000,62416600000,64374400000000,85914100000,338964000000000,452382000000,-467680000000000,624166000000,-478167000000000,638162000000,-265800000000000,354737000000,325032000000000,433788000000,-576024000000000,768762000000,-605640000000000,808287000000,358332000000000,478230000000,-467680000000000,624166000000,-732476000000000,977563000000,467680000000000,624166000000,-467680000000000,624166000000,701520000000000,936249000000
66,396953000000000,521285000000,-394576000000000,518163000000,-370973000000000,487168000000,247937000000000,325595000000,564473000000000,741276000000,1.10265E+15,1448020000000,1.13038E+15,1484430000000,-414777000000000,544692000000,167287000000000,219684000000,366167000000000,480856000000,-428840000000000,563160000000,473507000000000,621817000000,601471000000000,789861000000,-53112000000000,69747600000,73106700000000,96004900000,384944000000000,505515000000,-531120000000000,697476000000,-543030000000000,713116000000,-301856000000000,396402000000,369122000000000,484737000000,-654161000000000,859055000000,-687794000000000,903223000000,406939000000000,534399000000,-531120000000000,697476000000,-831835000000000,1092380000000,531120000000000,697476000000,-531120000000000,697476000000,796680000000000,1046210000000
67,449903000000000,581510000000,-447209000000000,578027000000,-420458000000000,543451000000,281010000000000,363211000000,639770000000000,826916000000,1.24974E+15,1615320000000,1.28116E+15,1655930000000,-470105000000000,607621000000,189601000000000,245064000000,415010000000000,536410000000,-486044000000000,628223000000,536669000000000,693656000000,681702000000000,881115000000,-60196800000000,77805600000,82858600000000,107097000000,436293000000000,563918000000,-601968000000000,778056000000,-615466000000000,795503000000,-342121000000000,442199000000,418360000000000,540739000000,-741421000000000,958303000000,-779541000000000,1007570000000,461222000000000,596139000000,-601968000000000,778056000000,-942796000000000,1218580000000,601968000000000,778056000000,-601968000000000,778056000000,902951000000000,1167080000000
68,508935000000000,647610000000,-505887000000000,643732000000,-475626000000000,605226000000,317881000000000,404498000000,723713000000000,920912000000,1.41372E+15,1798930000000,1.44926E+15,1844160000000,-531788000000000,676690000000,214479000000000,272921000000,469464000000000,597384000000,-549818000000000,699633000000,607085000000000,772505000000,771148000000000,981272000000,-68095200000000,86649900000,93730400000000,119270000000,493538000000000,628019000000,-680952000000000,866499000000,-696221000000000,885929000000,-387010000000000,492464000000,473253000000000,602206000000,-838702000000000,1067230000000,-881824000000000,1122100000000,521738000000000,663903000000,-680952000000000,866499000000,-1.0665E+15,1357100000000,680952000000000,866499000000,-680952000000000,866499000000,1.02143E+15,1299750000000
69,574637000000000,720058000000,-571195000000000,715745000000,-537028000000000,672932000000,358918000000000,449749000000,817142000000000,1023930000000,1.59623E+15,2000180000000,1.63636E+15,2050460000000,-600440000000000,752391000000,242167000000000,303452000000,530070000000000,664213000000,-620798000000000,777900000000,685458000000000,858924000000,870701000000000,1091050000000,-76886000000000,96343300000,105831000000000,132613000000,557253000000000,698274000000,-768860000000000,963433000000,-786101000000000,985037000000,-436972000000000,547555000000,534348000000000,669574000000,-946976000000000,1186620000000,-995664000000000,1247630000000,589093000000000,738173000000,-768860000000000,963433000000,-1.20418E+15,1508920000000,768860000000000,963433000000,-768860000000000,963433000000,1.15329E+15,1445150000000
70,647645000000000,799352000000,-643766000000000,794565000000,-605258000000000,747036000000,404519000000000,499276000000,920961000000000,1136690000000,1.79903E+15,2220440000000,1.84426E+15,2276260000000,-676726000000000,835245000000,272935000000000,336868000000,597416000000000,737357000000,-699670000000000,863564000000,772546000000000,953510000000,981324000000000,1211190000000,-86654400000000,106953000000,119277000000000,147216000000,628052000000000,775170000000,-866544000000000,1069530000000,-885976000000000,1093510000000,-492490000000000,607853000000,602237000000000,743308000000,-1.06729E+15,1317300000000,-1.12216E+15,1385020000000,663938000000000,819462000000,-866544000000000,1069530000000,-1.35717E+15,1675080000000,866544000000000,1069530000000,-866544000000000,1069530000000,1.29982E+15,1604290000000


==> anc/Strontium/FinalC5s/Strontium3P1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,109800000000,0,-219600000000,0,109800000000,0,439199000000,0,218921000000,11145500
31,146699000000,0,-293398000000,0,146699000000,0,586796000000,0,292523000000,14360800
32,194023000000,0,-388045000000,0,194023000000,0,776091000000,0,386927000000,18340600
33,254200000000,0,-508400000000,0,254200000000,0,1016800000000,0,506983000000,23230900
34,330114000000,0,-660228000000,0,330114000000,0,1320460000000,0,658447000000,29198800
35,425168000000,0,-850336000000,0,425168000000,0,1700670000000,0,848114000000,36435600
36,543359000000,0,-1086720000000,0,543359000000,0,2173440000000,0,1083960000000,45158500
37,689354000000,0,-1378710000000,0,689354000000,0,2757420000000,0,1375310000000,55613500
38,868583000000,0,-1737170000000,0,868583000000,0,3474330000000,0,1733010000000,68078400
39,1087330000000,0,-2174660000000,0,1087330000000,0,4349310000000,0,2169600000000,82865200
40,1352840000000,0,-2705670000000,0,1352840000000,0,5411350000000,0,2699550000000,100324000
41,1673430000000,0,-3346850000000,0,1673430000000,0,6693710000000,0,3339470000000,120845000
42,2058620000000,0,-4117230000000,0,2058620000000,0,8234470000000,0,4108390000000,144864000
43,2519260000000,0,-5038520000000,0,2519260000000,0,10077000000000,0,5027960000000,172865000
44,3067680000000,0,-6135370000000,0,3067680000000,0,12270700000000,0,6122820000000,205381000
45,3717850000000,0,-7435710000000,0,3717850000000,0,14871400000000,0,7420860000000,243006000
46,4485540000000,0,-8971080000000,0,4485540000000,0,17942200000000,0,8953580000000,286391000
47,5388500000000,0,-10777000000000,0,5388500000000,0,21554000000000,0,10756500000000,336253000
48,6446670000000,0,-12893300000000,0,6446670000000,0,25786700000000,0,12869300000000,393377000
49,7682380000000,0,-15364800000000,0,7682380000000,0,30729500000000,0,15336700000000,458627000
50,9120560000000,0,-18241100000000,0,9120560000000,0,36482300000000,0,18208600000000,532941000
51,10789000000000,0,-21578100000000,0,10789000000000,0,43156100000000,0,21540300000000,617347000
52,12718700000000,0,-25437400000000,0,12718700000000,0,50874800000000,0,25393800000000,712961000
53,14943800000000,0,-29887700000000,0,14943800000000,0,59775300000000,0,29837500000000,820998000
54,17502400000000,0,-35004800000000,0,17502400000000,0,70009700000000,0,34947200000000,942774000
55,20436400000000,0,-40872800000000,0,20436400000000,0,81745500000000,0,40806800000000,1079710000
56,23792000000000,0,-47584000000000,0,23792000000000,0,95168000000000,0,47508600000000,1233360000
57,27620200000000,0,-55240300000000,0,27620200000000,0,110481000000000,0,55154400000000,1405390000
58,31976800000000,0,-63953600000000,0,31976800000000,0,127907000000000,0,63855900000000,1597580000
59,36923300000000,0,-73846500000000,0,36923300000000,0,147693000000000,0,73735800000000,1811870000
60,42526700000000,0,-85053400000000,0,42526700000000,0,170107000000000,0,84928100000000,2050340000
61,48860600000000,0,-97721100000000,0,48860600000000,0,195442000000000,0,97579600000000,2315220000
62,56005000000000,0,-112010000000000,0,56005000000000,0,224020000000000,0,111850000000000,2608910000
63,64047200000000,0,-128094000000000,0,64047200000000,0,256189000000000,0,127915000000000,2933980000
64,73082400000000,0,-146165000000000,0,73082400000000,0,292329000000000,0,145963000000000,3293150000
65,83213700000000,0,-166427000000000,0,83213700000000,0,332855000000000,0,166202000000000,3689380000
66,94553200000000,0,-189106000000000,0,94553200000000,0,378213000000000,0,188854000000000,4125780000
67,107223000000000,0,-214445000000000,0,107223000000000,0,428890000000000,0,214163000000000,4605710000
68,121353000000000,0,-242706000000000,0,121353000000000,0,485412000000000,0,242392000000000,5132710000
69,137087000000000,0,-274173000000000,0,137087000000000,0,548347000000000,0,273824000000000,5710580000
70,154577000000000,0,-309155000000000,0,154577000000000,0,618309000000000,0,308767000000000,6343330000


==> anc/Strontium/FinalC5s/Strontium3P1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,656762000000,33436400,-437841000000,22290900,109460000000,5572730
31,877569000000,43082300,-585046000000,28721600,146261000000,7180390
32,1160780000000,55021900,-773855000000,36681200,193464000000,9170310
33,1520950000000,69692600,-1013970000000,46461700,253492000000,11615400
34,1975340000000,87596500,-1316890000000,58397600,329223000000,14599400
35,2544340000000,109307000,-1696230000000,72871200,424057000000,18217800
36,3251890000000,135475000,-2167920000000,90316900,541981000000,22579200
37,4125940000000,166840000,-2750630000000,111227000,687657000000,27806700
38,5199030000000,204235000,-3466020000000,136157000,866505000000,34039200
39,6508790000000,248596000,-4339200000000,165730000,1084800000000,41432600
40,8098640000000,300972000,-5399090000000,200648000,1349770000000,50162000
41,10018400000000,362536000,-6678950000000,241690000,1669740000000,60422600
42,12325200000000,434593000,-8216770000000,289729000,2054190000000,72432200
43,15083900000000,518594000,-10055900000000,345729000,2513980000000,86432300
44,18368500000000,616144000,-12245600000000,410763000,3061410000000,102691000
45,22262600000000,729019000,-14841700000000,486013000,3710430000000,121503000
46,26860800000000,859173000,-17907200000000,572782000,4476790000000,143196000
47,32269400000000,1008760000,-21512900000000,672505000,5378230000000,168126000
48,38607900000000,1180130000,-25738600000000,786755000,6434650000000,196689000
49,46010200000000,1375880000,-30673400000000,917253000,7668360000000,229313000
50,54625700000000,1598820000,-36417100000000,1065880000,9104280000000,266471000
51,64621000000000,1852040000,-43080700000000,1234690000,10770200000000,308673000
52,76181400000000,2138880000,-50787600000000,1425920000,12696900000000,356481000
53,89512400000000,2462990000,-59675000000000,1642000000,14918700000000,410499000
54,104842000000000,2828320000,-69894400000000,1885550000,17473600000000,471387000
55,122420000000000,3239140000,-81613500000000,2159430000,20403400000000,539857000
56,142526000000000,3700090000,-95017200000000,2466730000,23754300000000,616682000
57,165463000000000,4216160000,-110309000000000,2810770000,27577200000000,702693000
58,191568000000000,4792730000,-127712000000000,3195150000,31928000000000,798788000
59,221207000000000,5435600000,-147472000000000,3623730000,36867900000000,905933000
60,254784000000000,6151020000,-169856000000000,4100680000,42464000000000,1025170000
61,292739000000000,6945670000,-195159000000000,4630450000,48789800000000,1157610000
62,335551000000000,7826740000,-223701000000000,5217830000,55925200000000,1304460000
63,383745000000000,8801930000,-255830000000000,5867950000,63957500000000,1466990000
64,437890000000000,9879460000,-291927000000000,6586300000,72981700000000,1646580000
65,498605000000000,11068100000,-332403000000000,7378760000,83100900000000,1844690000
66,566563000000000,12377300000,-377708000000000,8251570000,94427100000000,2062890000
67,642490000000000,13817100000,-428327000000000,9211420000,107082000000000,2302850000
68,727176000000000,15398100000,-484784000000000,10265400000,121196000000000,2566350000
69,821473000000000,17131700000,-547648000000000,11421200000,136912000000000,2855290000
70,926300000000000,19030000000,-617533000000000,12686700000,154383000000000,3171670000


==> anc/Strontium/FinalC5s/Strontium3P2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,439199000000,21878000,-219600000000,10939000,-439199000000,21878000,-219600000000,10939000,439199000000,21878000,109800000000,5469500,219600000000,10939000,109800000000,5469500,439199000000,21878000,73199900000,3646340,439199000000,21878000,73199900000,3646340,179302000000,8931660,-179302000000,8931660
31,586796000000,28186800,-293398000000,14093400,-586796000000,28186800,-293398000000,14093400,586796000000,28186800,146699000000,7046700,293398000000,14093400,146699000000,7046700,586796000000,28186800,97799300000,4697800,586796000000,28186800,97799300000,4697800,239558000000,11507200,-239558000000,11507200
32,776091000000,35995100,-388045000000,17997500,-776091000000,35995100,-388045000000,17997500,776091000000,35995100,194023000000,8998770,388045000000,17997500,194023000000,8998770,776091000000,35995100,129348000000,5999180,776091000000,35995100,129348000000,5999180,316838000000,14694900,-316838000000,14694900
33,1016800000000,45588800,-508400000000,22794400,-1016800000000,45588800,-508400000000,22794400,1016800000000,45588800,254200000000,11397200,508400000000,22794400,254200000000,11397200,1016800000000,45588800,169467000000,7598140,1016800000000,45588800,169467000000,7598140,415107000000,18611600,-415107000000,18611600
34,1320460000000,57296000,-660228000000,28648000,-1320460000000,57296000,-660228000000,28648000,1320460000000,57296000,330114000000,14324000,660228000000,28648000,330114000000,14324000,1320460000000,57296000,220076000000,9549340,1320460000000,57296000,220076000000,9549340,539074000000,23391000,-539074000000,23391000
35,1700670000000,71491300,-850336000000,35745700,-1700670000000,71491300,-850336000000,35745700,1700670000000,71491300,425168000000,17872800,850336000000,35745700,425168000000,17872800,1700670000000,71491300,283445000000,11915200,1700670000000,71491300,283445000000,11915200,694297000000,29186200,-694297000000,29186200
36,2173440000000,88600600,-1086720000000,44300300,-2173440000000,88600600,-1086720000000,44300300,2173440000000,88600600,543359000000,22150200,1086720000000,44300300,543359000000,22150200,2173440000000,88600600,362239000000,14766800,2173440000000,88600600,362239000000,14766800,887301000000,36171100,-887301000000,36171100
37,2757420000000,109106000,-1378710000000,54553100,-2757420000000,109106000,-1378710000000,54553100,2757420000000,109106000,689354000000,27276600,1378710000000,54553100,689354000000,27276600,2757420000000,109106000,459569000000,18184400,2757420000000,109106000,459569000000,18184400,1125710000000,44542400,-1125710000000,44542400
38,3474330000000,133552000,-1737170000000,66776200,-3474330000000,133552000,-1737170000000,66776200,3474330000000,133552000,868583000000,33388100,1737170000000,66776200,868583000000,33388100,3474330000000,133552000,579055000000,22258700,3474330000000,133552000,579055000000,22258700,1418390000000,54522600,-1418390000000,54522600
39,4349310000000,162551000,-2174660000000,81275600,-4349310000000,162551000,-2174660000000,81275600,4349310000000,162551000,1087330000000,40637800,2174660000000,81275600,1087330000000,40637800,4349310000000,162551000,724886000000,27091900,4349310000000,162551000,724886000000,27091900,1775600000000,66361200,-1775600000000,66361200
40,5411350000000,196788000,-2705670000000,98394000,-5411350000000,196788000,-2705670000000,98394000,5411350000000,196788000,1352840000000,49197000,2705670000000,98394000,1352840000000,49197000,5411350000000,196788000,901891000000,32798000,5411350000000,196788000,901891000000,32798000,2209170000000,80338400,-2209170000000,80338400
41,6693710000000,237029000,-3346850000000,118514000,-6693710000000,237029000,-3346850000000,118514000,6693710000000,237029000,1673430000000,59257200,3346850000000,118514000,1673430000000,59257200,6693710000000,237029000,1115620000000,39504800,6693710000000,237029000,1115620000000,39504800,2732690000000,96766600,-2732690000000,96766600
42,8234470000000,284126000,-4117230000000,142063000,-8234470000000,284126000,-4117230000000,142063000,8234470000000,284126000,2058620000000,71031600,4117230000000,142063000,2058620000000,71031600,8234470000000,284126000,1372410000000,47354400,8234470000000,284126000,1372410000000,47354400,3361710000000,115994000,-3361710000000,115994000
43,10077000000000,339028000,-5038520000000,169514000,-10077000000000,339028000,-5038520000000,169514000,10077000000000,339028000,2519260000000,84757100,5038520000000,169514000,2519260000000,84757100,10077000000000,339028000,1679510000000,56504700,10077000000000,339028000,1679510000000,56504700,4113930000000,138408000,-4113930000000,138408000
44,12270700000000,402783000,-6135370000000,201392000,-12270700000000,402783000,-6135370000000,201392000,12270700000000,402783000,3067680000000,100696000,6135370000000,201392000,3067680000000,100696000,12270700000000,402783000,2045120000000,67130600,12270700000000,402783000,2045120000000,67130600,5009510000000,164436000,-5009510000000,164436000
45,14871400000000,476551000,-7435710000000,238276000,-14871400000000,476551000,-7435710000000,238276000,14871400000000,476551000,3717850000000,119138000,7435710000000,238276000,3717850000000,119138000,14871400000000,476551000,2478570000000,79425200,14871400000000,476551000,2478570000000,79425200,6071230000000,194551000,-6071230000000,194551000
46,17942200000000,561609000,-8971080000000,280804000,-17942200000000,561609000,-8971080000000,280804000,17942200000000,561609000,4485540000000,140402000,8971080000000,280804000,4485540000000,140402000,17942200000000,561609000,2990360000000,93601500,17942200000000,561609000,2990360000000,93601500,7324860000000,229276000,-7324860000000,229276000
47,21554000000000,659361000,-10777000000000,329681000,-21554000000000,659361000,-10777000000000,329681000,21554000000000,659361000,5388500000000,164840000,10777000000000,329681000,5388500000000,164840000,21554000000000,659361000,3592330000000,109894000,21554000000000,659361000,3592330000000,109894000,8799380000000,269183000,-8799380000000,269183000
48,25786700000000,771349000,-12893300000000,385675000,-25786700000000,771349000,-12893300000000,385675000,25786700000000,771349000,6446670000000,192837000,12893300000000,385675000,6446670000000,192837000,25786700000000,771349000,4297780000000,128558000,25786700000000,771349000,4297780000000,128558000,10527400000000,314902000,-10527400000000,314902000
49,30729500000000,899261000,-15364800000000,449630000,-30729500000000,899261000,-15364800000000,449630000,30729500000000,899261000,7682380000000,224815000,15364800000000,449630000,7682380000000,224815000,30729500000000,899261000,5121580000000,149877000,30729500000000,899261000,5121580000000,149877000,12545300000000,367122000,-12545300000000,367122000
50,36482300000000,1044940000,-18241100000000,522469000,-36482300000000,1044940000,-18241100000000,522469000,36482300000000,1044940000,9120560000000,261235000,18241100000000,522469000,9120560000000,261235000,36482300000000,1044940000,6080380000000,174156000,36482300000000,1044940000,6080380000000,174156000,14893800000000,426594000,-14893800000000,426594000
51,43156100000000,1210390000,-21578100000000,605197000,-43156100000000,1210390000,-21578100000000,605197000,43156100000000,1210390000,10789000000000,302599000,21578100000000,605197000,10789000000000,302599000,43156100000000,1210390000,7192690000000,201732000,43156100000000,1210390000,7192690000000,201732000,17618400000000,494141000,-17618400000000,494141000
52,50874800000000,1397820000,-25437400000000,698908000,-50874800000000,1397820000,-25437400000000,698908000,50874800000000,1397820000,12718700000000,349454000,25437400000000,698908000,12718700000000,349454000,50874800000000,1397820000,8479130000000,232969000,50874800000000,1397820000,8479130000000,232969000,20769500000000,570656000,-20769500000000,570656000
53,59775300000000,1609580000,-29887700000000,804791000,-59775300000000,1609580000,-29887700000000,804791000,59775300000000,1609580000,14943800000000,402396000,29887700000000,804791000,14943800000000,402396000,59775300000000,1609580000,9962550000000,268264000,59775300000000,1609580000,9962550000000,268264000,24403200000000,657109000,-24403200000000,657109000
54,70009700000000,1848270000,-35004800000000,924137000,-70009700000000,1848270000,-35004800000000,924137000,70009700000000,1848270000,17502400000000,462068000,35004800000000,924137000,17502400000000,462068000,70009700000000,1848270000,11668300000000,308046000,70009700000000,1848270000,11668300000000,308046000,28581300000000,754554000,-28581300000000,754554000
55,81745500000000,2116680000,-40872800000000,1058340000,-81745500000000,2116680000,-40872800000000,1058340000,81745500000000,2116680000,20436400000000,529171000,40872800000000,1058340000,20436400000000,529171000,81745500000000,2116680000,13624300000000,352780000,81745500000000,2116680000,13624300000000,352780000,33372500000000,864132000,-33372500000000,864132000
56,95168000000000,2417830000,-47584000000000,1208920000,-95168000000000,2417830000,-47584000000000,1208920000,95168000000000,2417830000,23792000000000,604458000,47584000000000,1208920000,23792000000000,604458000,95168000000000,2417830000,15861300000000,402972000,95168000000000,2417830000,15861300000000,402972000,38852200000000,987076000,-38852200000000,987076000
57,110481000000000,2754990000,-55240300000000,1377490000,-110481000000000,2754990000,-55240300000000,1377490000,110481000000000,2754990000,27620200000000,688746000,55240300000000,1377490000,27620200000000,688746000,110481000000000,2754990000,18413400000000,459164000,110481000000000,2754990000,18413400000000,459164000,45103500000000,1124720000,-45103500000000,1124720000
58,127907000000000,3131660000,-63953600000000,1565830000,-127907000000000,3131660000,-63953600000000,1565830000,127907000000000,3131660000,31976800000000,782915000,63953600000000,1565830000,31976800000000,782915000,127907000000000,3131660000,21317900000000,521943000,127907000000000,3131660000,21317900000000,521943000,52217900000000,1278490000,-52217900000000,1278490000
59,147693000000000,3551640000,-73846500000000,1775820000,-147693000000000,3551640000,-73846500000000,1775820000,147693000000000,3551640000,36923300000000,887910000,73846500000000,1775820000,36923300000000,887910000,147693000000000,3551640000,24615500000000,591940000,147693000000000,3551640000,24615500000000,591940000,60295500000000,1449950000,-60295500000000,1449950000
60,170107000000000,4019000000,-85053400000000,2009500000,-170107000000000,4019000000,-85053400000000,2009500000,170107000000000,4019000000,42526700000000,1004750000,85053400000000,2009500000,42526700000000,1004750000,170107000000000,4019000000,28351100000000,669834000,170107000000000,4019000000,28351100000000,669834000,69445800000000,1640750000,-69445800000000,1640750000
61,195442000000000,4538120000,-97721100000000,2269060000,-195442000000000,4538120000,-97721100000000,2269060000,195442000000000,4538120000,48860600000000,1134530000,97721100000000,2269060000,48860600000000,1134530000,195442000000000,4538120000,32573700000000,756353000,195442000000000,4538120000,32573700000000,756353000,79789000000000,1852680000,-79789000000000,1852680000
62,224020000000000,5113680000,-112010000000000,2556840000,-224020000000000,5113680000,-112010000000000,2556840000,224020000000000,5113680000,56005000000000,1278420000,112010000000000,2556840000,56005000000000,1278420000,224020000000000,5113680000,37336600000000,852280000,224020000000000,5113680000,37336600000000,852280000,91455700000000,2087650000,-91455700000000,2087650000
63,256189000000000,5750710000,-128094000000000,2875350000,-256189000000000,5750710000,-128094000000000,2875350000,256189000000000,5750710000,64047200000000,1437680000,128094000000000,2875350000,64047200000000,1437680000,256189000000000,5750710000,42698100000000,958452000,256189000000000,5750710000,42698100000000,958452000,104589000000000,2347720000,-104589000000000,2347720000
64,292329000000000,6454580000,-146165000000000,3227290000,-292329000000000,6454580000,-146165000000000,3227290000,292329000000000,6454580000,73082400000000,1613650000,146165000000000,3227290000,73082400000000,1613650000,292329000000000,6454580000,48721600000000,1075760000,292329000000000,6454580000,48721600000000,1075760000,119343000000000,2635070000,-119343000000000,2635070000
65,332855000000000,7231040000,-166427000000000,3615520000,-332855000000000,7231040000,-166427000000000,3615520000,332855000000000,7231040000,83213700000000,1807760000,166427000000000,3615520000,83213700000000,1807760000,332855000000000,7231040000,55475800000000,1205170000,332855000000000,7231040000,55475800000000,1205170000,135887000000000,2952060000,-135887000000000,2952060000
66,378213000000000,8086230000,-189106000000000,4043120000,-378213000000000,8086230000,-189106000000000,4043120000,378213000000000,8086230000,94553200000000,2021560000,189106000000000,4043120000,94553200000000,2021560000,378213000000000,8086230000,63035500000000,1347710000,378213000000000,8086230000,63035500000000,1347710000,154405000000000,3301190000,-154405000000000,3301190000
67,428890000000000,9026680000,-214445000000000,4513340000,-428890000000000,9026680000,-214445000000000,4513340000,428890000000000,9026680000,107223000000000,2256670000,214445000000000,4513340000,107223000000000,2256670000,428890000000000,9026680000,71481700000000,1504450000,428890000000000,9026680000,71481700000000,1504450000,175094000000000,3685130000,-175094000000000,3685130000
68,485412000000000,10059400000,-242706000000000,5029690000,-485412000000000,10059400000,-242706000000000,5029690000,485412000000000,10059400000,121353000000000,2514840000,242706000000000,5029690000,121353000000000,2514840000,485412000000000,10059400000,80902000000000,1676560000,485412000000000,10059400000,80902000000000,1676560000,198169000000000,4106720000,-198169000000000,4106720000
69,548347000000000,11191700000,-274173000000000,5595860000,-548347000000000,11191700000,-274173000000000,5595860000,548347000000000,11191700000,137087000000000,2797930000,274173000000000,5595860000,137087000000000,2797930000,548347000000000,11191700000,91391200000000,1865290000,548347000000000,11191700000,91391200000000,1865290000,223862000000000,4569000000,-223862000000000,4569000000
70,618309000000000,12431600000,-309155000000000,6215800000,-618309000000000,12431600000,-309155000000000,6215800000,618309000000000,12431600000,154577000000000,3107900000,309155000000000,6215800000,154577000000000,3107900000,618309000000000,12431600000,103052000000000,2071930000,618309000000000,12431600000,103052000000000,2071930000,252424000000000,5075180000,-252424000000000,5075180000


==> anc/Strontium/FinalC5s/Strontium3P2symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,-123909000000,6172350,-271440000000,13521300,386464000000,19251100,710639000000,35399300,835443000000,41616200,-234832000000,11697800,-361907000000,18027800,308032000000,15344100,288707000000,14381500,219600000000,10939000,-512399000000,25524300,-475799000000,23701200,219600000000,10939000,-658799000000,32817000,439199000000,21878000
31,-165550000000,7952230,-362660000000,17420400,516339000000,24802400,949456000000,45607200,1116200000000,53616800,-313750000000,15071000,-483529000000,23226400,411549000000,19768800,385730000000,18528600,293398000000,14093400,-684595000000,32884600,-635695000000,30535700,293398000000,14093400,-880194000000,42280200,586796000000,28186800
32,-218955000000,10155100,-479650000000,22246200,682905000000,31673100,1255740000000,58241300,1476280000000,68469700,-414963000000,19246000,-639511000000,29660500,544311000000,25245100,510163000000,23661300,388045000000,17997500,-905439000000,41994300,-840765000000,38994700,388045000000,17997500,-1164140000000,53992600,776091000000,35995100
33,-286865000000,12861800,-628416000000,28175400,894712000000,40114900,1645220000000,73764200,1934150000000,86718900,-543665000000,24375600,-837859000000,37565900,713132000000,31973700,668392000000,29967800,508400000000,22794400,-1186270000000,53186900,-1101530000000,49387900,508400000000,22794400,-1525200000000,68383200,1016800000000,45588800
34,-372535000000,16164700,-816086000000,35410900,1161910000000,50416500,2136540000000,92706900,2511770000000,108988000,-706025000000,30635200,-1088080000000,47212900,926101000000,40184600,868001000000,37663500,660228000000,28648000,-1540530000000,66845400,-1430490000000,62070700,660228000000,28648000,-1980680000000,85944000,1320460000000,57296000
35,-479804000000,20169600,-1051070000000,44184100,1496470000000,62907300,2751750000000,115675000,3235010000000,135991000,-909321000000,38225200,-1401380000000,58910000,1192770000000,50140400,1117940000000,46994800,850336000000,35745700,-1984120000000,83406500,-1842400000000,77448900,850336000000,35745700,-2551010000000,107237000,1700670000000,71491300
36,-613183000000,24996500,-1343260000000,54758200,1912470000000,77962300,3516690000000,143359000,4134300000000,168536000,-1162100000000,47373300,-1790950000000,73008300,1524340000000,62140000,1428710000000,58241600,1086720000000,44300300,-2535670000000,103367000,-2354550000000,95984000,1086720000000,44300300,-3260150000000,132901000,2173440000000,88600600
37,-777939000000,30781700,-1704180000000,67431400,2426330000000,96005800,4461590000000,176538000,5245150000000,207542000,-1474340000000,58337300,-2272160000000,89905300,1933910000000,76521700,1812590000000,71720900,1378710000000,54553100,-3216990000000,127291000,-2987200000000,118198000,1378710000000,54553100,-4136120000000,163659000,2757420000000,109106000
38,-980199000000,37678600,-2147250000000,82540000,3057170000000,117517000,5621580000000,216092000,6608860000000,254043000,-1857670000000,71408300,-2862900000000,110049000,2436720000000,93667000,2283850000000,87790700,1737170000000,66776200,-4053390000000,155811000,-3763860000000,144682000,1737170000000,66776200,-5211500000000,200329000,3474330000000,133552000
39,-1227050000000,45859900,-2688020000000,100462000,3827090000000,143034000,7037340000000,263013000,8273250000000,309204000,-2325500000000,86913400,-3583900000000,133945000,3050390000000,114005000,2859020000000,106853000,2174660000000,81275600,-5074200000000,189643000,-4711760000000,176097000,2174660000000,81275600,-6523970000000,243827000,4349310000000,162551000
40,-1526680000000,55519000,-3344400000000,121622000,4761600000000,173160000,8755740000000,318410000,10293400000000,374329000,-2893360000000,105219000,-4459040000000,162156000,3795250000000,138017000,3557150000000,129358000,2705670000000,98394000,-6313240000000,229586000,-5862290000000,213187000,2705670000000,98394000,-8117020000000,295182000,5411350000000,196788000
41,-1888470000000,66872000,-4136940000000,146492000,5889990000000,208569000,10830600000000,383520000,12732700000000,450875000,-3579010000000,126735000,-5515720000000,195315000,4694630000000,166240000,4400110000000,155811000,3346850000000,118514000,-7809330000000,276533000,-7251520000000,256781000,3346850000000,118514000,-10040600000000,355543000,6693710000000,237029000
42,-2323160000000,80159400,-5089180000000,175600000,7245750000000,250011000,13323700000000,459726000,15663600000000,540464000,-4402830000000,151918000,-6785340000000,234125000,5775240000000,199272000,5412920000000,186770000,4117230000000,142063000,-9606880000000,331481000,-8920680000000,307804000,4117230000000,142063000,-12351700000000,426190000,8234470000000,284126000
43,-2842990000000,95648700,-6227950000000,209531000,8867090000000,298321000,16305000000000,548559000,19168500000000,644898000,-5388020000000,181273000,-8303640000000,279365000,7067530000000,237777000,6624140000000,222860000,5038520000000,169514000,-11756500000000,395533000,-10916800000000,367281000,5038520000000,169514000,-15115600000000,508542000,10077000000000,339028000
44,-3461890000000,113636000,-7583730000000,248934000,10797400000000,354421000,19854500000000,651717000,23341300000000,766173000,-6560960000000,215362000,-10111300000000,331900000,8606080000000,282492000,8066160000000,264770000,6135370000000,201392000,-14315900000000,469914000,-13293300000000,436349000,6135370000000,201392000,-18406100000000,604175000,12270700000000,402783000
45,-4195610000000,134447000,-9191040000000,294525000,13085800000000,419332000,24062500000000,771076000,28288400000000,906494000,-7951500000000,254804000,-12254300000000,392686000,10430100000000,334229000,9775720000000,313261000,7435710000000,238276000,-17350000000000,555976000,-16110700000000,516264000,7435710000000,238276000,-22307100000000,714827000,14871400000000,476551000
46,-5061950000000,158444000,-11088900000000,347093000,15787800000000,494176000,29031000000000,908702000,34129500000000,1068290000,-9593370000000,300283000,-14784600000000,462775000,12583700000000,393884000,11794300000000,369173000,8971080000000,280804000,-20932500000000,655210000,-19437300000000,608410000,8971080000000,280804000,-26913200000000,842413000,17942200000000,561609000
47,-6080940000000,186023000,-13321100000000,407508000,18966000000000,580191000,34875100000000,1066870000,40999900000000,1254230000,-11524600000000,352549000,-17760800000000,543324000,15116900000000,462443000,14168500000000,433431000,10777000000000,329681000,-25146300000000,769255000,-23350200000000,714308000,10777000000000,329681000,-32331000000000,989042000,21554000000000,659361000
48,-7275090000000,217618000,-15937000000000,476720000,22690500000000,678733000,41723700000000,1248070000,49051300000000,1467260000,-13787700000000,412428000,-21248600000000,635604000,18085500000000,540986000,16950900000000,507046000,12893300000000,385675000,-30084500000000,899908000,-27935600000000,835628000,12893300000000,385675000,-38680000000000,1157020000,25786700000000,771349000
49,-8669590000000,253705000,-18991900000000,555774000,27039800000000,791286000,49721400000000,1455030000,58453600000000,1710570000,-16430500000000,480820000,-25321600000000,741005000,21552100000000,630696000,20200000000000,591129000,15364800000000,449630000,-35851100000000,1049140000,-33290300000000,974199000,15364800000000,449630000,-46094300000000,1348890000,30729500000000,899261000
50,-10292600000000,294804000,-22547300000000,645808000,32101800000000,919473000,59029500000000,1690750000,69396400000000,1987680000,-19506500000000,558711000,-30062000000000,861046000,25586800000000,732868000,23981600000000,686890000,18241100000000,522469000,-42562600000000,1219100000,-39522400000000,1132020000,18241100000000,522469000,-54723400000000,1567410000,36482300000000,1044940000
51,-12175500000000,341484000,-26672000000000,748065000,37974400000000,1065060000,69828100000000,1958460000,82091400000000,2302410000,-23074900000000,647178000,-35561400000000,997385000,30267600000000,848910000,28368700000000,795652000,21578100000000,605197000,-50348800000000,1412130000,-46752500000000,1311260000,21578100000000,605197000,-64734200000000,1815590000,43156100000000,1210390000
52,-14353100000000,394360000,-31442300000000,863898000,44766200000000,1229980000,82317100000000,2261710000,96773800000000,2658920000,-27201900000000,747389000,-41921600000000,1151820000,35681000000000,980358000,33442500000000,918854000,25437400000000,698908000,-59353900000000,1630790000,-55114300000000,1514300000,25437400000000,698908000,-76312200000000,2096720000,50874800000000,1397820000
53,-16864200000000,454105000,-36943200000000,994777000,52598100000000,1416320000,96718500000000,2604360000,113704000000000,3061740000,-31960900000000,860617000,-49255800000000,1326320000,41923400000000,1128880000,39293300000000,1058060000,29887700000000,804791000,-69737900000000,1877850000,-64756600000000,1743710000,29887700000000,804791000,-89663000000000,2414370000,59775300000000,1609580000
54,-19751500000000,521446000,-43268300000000,1142300000,61603600000000,1626350000,113278000000000,2990570000,133172000000000,3515780000,-37433000000000,988241000,-57689100000000,1523010000,49101300000000,1296290000,46020800000000,1214960000,35004800000000,924137000,-81677900000000,2156320000,-75843800000000,2002300000,35004800000000,924137000,-105014000000000,2772410000,70009700000000,1848270000
55,-23062500000000,597171000,-50521500000000,1308180000,71930300000000,1862530000,132267000000000,3424860000,155496000000000,4026350000,-43708000000000,1131750000,-67359700000000,1744180000,57332200000000,1484540000,53735400000000,1391400000,40872800000000,1058340000,-95369800000000,2469460000,-88557700000000,2293070000,40872800000000,1058340000,-122618000000000,3175020000,81745500000000,2116680000
56,-26849400000000,682134000,-58817100000000,1494300000,83741200000000,2127520000,153985000000000,3912140000,181028000000000,4599190000,-50884700000000,1292770000,-78420000000000,1992330000,66746100000000,1695750000,62558600000000,1589360000,47584000000000,1208920000,-111029000000000,2820800000,-103099000000000,2619320000,47584000000000,1208920000,-142752000000000,3626750000,95168000000000,2417830000
57,-31169500000000,777253000,-68280800000000,1702670000,97215200000000,2424190000,178761000000000,4457660000,210156000000000,5240520000,-59072200000000,1473040000,-91037900000000,2270150000,77485600000000,1932210000,72624400000000,1810990000,55240300000000,1377490000,-128894000000000,3214150000,-119687000000000,2984570000,55240300000000,1377490000,-165721000000000,4132480000,110481000000000,2754990000
58,-36086000000000,883523000,-79051000000000,1935470000,112549000000000,2755640000,206958000000000,5067130000,243305000000000,5957030000,-68389900000000,1674450000,-105398000000000,2580540000,89707700000000,2196390000,84079800000000,2058600000,63953600000000,1565830000,-149225000000000,3653600000,-138566000000000,3392630000,63953600000000,1565830000,-191861000000000,4697490000,127907000000000,3131660000
59,-41668100000000,1002010000,-91279400000000,2195040000,129960000000000,3125200000,238972000000000,5746680000,280941000000000,6755920000,-78969000000000,1899000000,-121702000000000,2926610000,103585000000000,2490940000,97086000000000,2334670000,73846500000000,1775820000,-172309000000000,4143580000,-160001000000000,3847610000,73846500000000,1775820000,-221540000000000,5327460000,147693000000000,3551640000
60,-47991600000000,1133870000,-105132000000000,2483880000,149682000000000,3536440000,275239000000000,6502890000,323577000000000,7644940000,-90953300000000,2148890000,-140171000000000,3311720000,119304000000000,2818730000,111820000000000,2641890000,85053400000000,2009500000,-198458000000000,4688840000,-184282000000000,4353920000,85053400000000,2009500000,-255160000000000,6028510000,170107000000000,4019000000
61,-55139400000000,1280320000,-120790000000000,2804710000,171975000000000,3993230000,316232000000000,7342830000,371770000000000,8632400000,-104500000000000,2426460000,-161048000000000,3739490000,137073000000000,3182810000,128474000000000,2983130000,97721100000000,2269060000,-228016000000000,5294470000,-211729000000000,4916300000,97721100000000,2269060000,-293163000000000,6807180000,195442000000000,4538120000
62,-63201800000000,1442700000,-138452000000000,3160430000,197122000000000,4499680000,362472000000000,8274110000,426130000000000,9727230000,-119780000000000,2734200000,-184596000000000,4213760000,157116000000000,3586480000,147259000000000,3361480000,112010000000000,2556840000,-261356000000000,5965960000,-242688000000000,5539820000,112010000000000,2556840000,-336030000000000,7670520000,224020000000000,5113680000
63,-72277500000000,1622420000,-158333000000000,3554130000,225428000000000,5060220000,414522000000000,9304840000,487321000000000,10939000000,-136980000000000,3074810000,-211104000000000,4738680000,179678000000000,4033260000,168406000000000,3780230000,128094000000000,2875350000,-298887000000000,6709160000,-277538000000000,6229940000,128094000000000,2875350000,-384283000000000,8626060000,256189000000000,5750710000
64,-82473700000000,1821010000,-180670000000000,3989150000,257229000000000,5679580000,472999000000000,10443700000,556068000000000,12277900000,-156304000000000,3451160000,-240884000000000,5318680000,205025000000000,4526920000,192163000000000,4242920000,146165000000000,3227290000,-341051000000000,7530350000,-316690000000000,6992460000,146165000000000,3227290000,-438494000000000,9681870000,292329000000000,6454580000
65,-93907000000000,2040070000,-205716000000000,4469030000,292889000000000,6362810000,538570000000000,11700100000,633155000000000,13754900000,-177972000000000,3866320000,-274278000000000,5958500000,233448000000000,5071490000,218802000000000,4753320000,166427000000000,3615520000,-388330000000000,8436220000,-360593000000000,7833630000,166427000000000,3615520000,-499282000000000,10846600000,332855000000000,7231040000
66,-106704000000000,2281340000,-233748000000000,4997570000,332801000000000,7115310000,611961000000000,13083800000,719435000000000,15381600000,-202224000000000,4323570000,-311654000000000,6663180000,265260000000000,5671280000,248618000000000,5315480000,189106000000000,4043120000,-441248000000000,9433940000,-409731000000000,8760080000,189106000000000,4043120000,-567319000000000,12129300000,378213000000000,8086230000
67,-121001000000000,2546660000,-265069000000000,5578800000,377393000000000,7942850000,693959000000000,14605500000,815833000000000,17170500000,-229320000000000,4826420000,-353412000000000,7438130000,300802000000000,6330860000,281931000000000,5933690000,214445000000000,4513340000,-500372000000000,10531100000,-464631000000000,9778910000,214445000000000,4513340000,-643335000000000,13540000000,428890000000000,9026680000
68,-136947000000000,2838010000,-300001000000000,6217030000,427128000000000,8851540000,785413000000000,16276400000,923349000000000,19134900000,-259542000000000,5378580000,-399987000000000,8289080000,340444000000000,7055140000,319085000000000,6612520000,242706000000000,5029690000,-566314000000000,11735900000,-525863000000000,10897700000,242706000000000,5029690000,-728118000000000,15089100000,485412000000000,10059400000
69,-154703000000000,3157470000,-338897000000000,6916860000,482507000000000,9847920000,887244000000000,18108600000,1.04306E+15,21288800000,-293192000000000,5984020000,-451847000000000,9222150000,384583000000000,7849310000,360456000000000,7356870000,274173000000000,5595860000,-639738000000000,13057000000,-594042000000000,12124400000,274173000000000,5595860000,-822520000000000,16787600000,548347000000000,11191700000
70,-174441000000000,3507280000,-382136000000000,7683150000,544069000000000,10938900000,1.00045E+15,20114700000,1.17615E+15,23647300000,-330600000000000,6646970000,-509497000000000,10243800000,433651000000000,8718900000,406445000000000,8171910000,309155000000000,6215800000,-721361000000000,14503500000,-669835000000000,13467600000,309155000000000,6215800000,-927464000000000,18647400000,618309000000000,12431600000


==> anc/Strontium/FinalC6s/Strontium1D2nonsymmsC6.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(1;-1),,(2;-2)(0;0),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,4.24385E+16,629138000000000,3.5426E+16,636727000000000,2.22048E+16,588553000000000,2.77503E+15,483971000000000,-2.28634E+16,328062000000000,4.0371E+16,1.05586E+15,3.65775E+16,1.17372E+15,2.40455E+16,981497000000000,4.13684E+16,1.37288E+15,518669000000000,61869000000000,-3.19914E+16,104626000000000,-5.00618E+16,211146000000000,-4.04517E+16,136539000000000,-4.17218E+16,258832000000000
31,6.69912E+16,996279000000000,5.65581E+16,1.00082E+15,3.67078E+16,915266000000000,7.44004E+15,738470000000000,-3.1245E+16,476138000000000,6.73556E+16,1.64227E+15,6.27685E+16,1.81676E+15,4.27966E+16,1.51333E+15,7.14554E+16,2.12251E+15,1.27269E+15,93303700000000,-4.66382E+16,139985000000000,-7.5048E+16,362619000000000,-6.02372E+16,235977000000000,-6.3354E+16,431786000000000
32,1.03701E+17,1.55345E+15,8.83608E+16,1.55041E+15,5.89274E+16,1.40684E+15,1.54009E+16,1.12131E+15,-4.22189E+16,703010000000000,1.08864E+17,2.53905E+15,1.03538E+17,2.80355E+15,7.23836E+16,2.32805E+15,1.18408E+17,3.27658E+15,2.54439E+15,143514000000000,-6.72976E+16,215247000000000,-1.11124E+17,595555000000000,-8.8655E+16,391828000000000,-9.48862E+16,696208000000000
33,1.62098E+17,2.42481E+15,1.39429E+17,2.40376E+15,9.53896E+16,2.15927E+15,2.99786E+16,1.68923E+15,-5.68038E+16,1.00438E+15,1.7685E+17,3.89989E+15,1.71082E+17,4.2874E+15,1.22125E+17,3.54674E+15,1.96313E+17,5.00615E+15,4.48303E+15,212449000000000,-9.68184E+16,303891000000000,-1.6316E+17,968237000000000,-1.2956E+17,642735000000000,-1.40539E+17,1.10873E+15
34,2.35983E+17,3.61217E+15,2.03906E+17,3.56663E+15,1.41236E+17,3.18146E+15,4.79734E+16,2.45293E+15,-7.58829E+16,1.38833E+15,2.62504E+17,5.72871E+15,2.56048E+17,6.27171E+15,1.84538E+17,5.17461E+15,2.94318E+17,7.31265E+15,7.57898E+15,305519000000000,-1.37315E+17,420173000000000,-2.36288E+17,1.55426E+15,-1.86741E+17,1.04278E+15,-2.05302E+17,1.7407E+15
35,3.57187E+17,5.47616E+15,3.10752E+17,5.37843E+15,2.19153E+17,4.7599E+15,8.2389E+16,3.61561E+15,-9.95387E+16,1.95307E+15,4.086E+17,8.58486E+15,4.03155E+17,9.36929E+15,2.94418E+17,7.70623E+15,4.64489E+17,1.09192E+16,1.22181E+16,444900000000000,-1.93224E+17,638443000000000,-3.38709E+17,2.41421E+15,-2.66579E+17,1.63439E+15,-2.96503E+17,2.66574E+15
36,5.19157E+17,8.07774E+15,4.5369E+17,7.90243E+15,3.23627E+17,6.95361E+15,1.28969E+17,5.2246E+15,-1.30285E+17,2.72287E+15,6.04402E+17,1.25618E+16,6.00519E+17,1.368E+16,4.42041E+17,1.12255E+16,6.92816E+17,1.5939E+16,1.90448E+16,643367000000000,-2.69626E+17,979223000000000,-4.80618E+17,3.68238E+15,-3.76874E+17,2.51232E+15,-4.23525E+17,4.01898E+15
37,7.44925E+17,1.17474E+16,6.53503E+17,1.14531E+16,4.7067E+17,1.00279E+16,1.96426E+17,7.46287E+15,-1.69229E+17,3.76522E+15,8.80143E+17,1.81452E+16,8.7951E+17,1.97247E+16,6.51604E+17,1.61525E+16,1.01579E+18,2.29783E+16,2.88978E+16,920684000000000,-3.73107E+17,1.4878E+15,-6.75252E+17,5.50555E+15,-5.27734E+17,3.78031E+15,-5.98535E+17,5.95251E+15
38,1.0564E+18,1.69014E+16,9.29872E+17,1.64269E+16,6.75265E+17,1.43179E+16,2.92581E+17,1.05628E+16,-2.18182E+17,5.1682E+15,1.264E+18,2.59503E+16,1.26916E+18,2.81642E+16,9.4535E+17,2.30201E+16,1.46712E+18,3.28065E+16,4.29028E+16,1.30643E+15,-5.12192E+17,2.23898E+15,-9.39899E+17,8.11442E+15,-7.32381E+17,5.60252E+15,-8.37491E+17,8.70279E+15
39,1.48205E+18,2.40517E+16,1.3084E+18,2.33112E+16,9.56965E+17,2.02358E+16,4.27744E+17,1.48105E+16,-2.79263E+17,7.04089E+15,1.79273E+18,3.67339E+16,1.8074E+18,3.98117E+16,1.3524E+18,3.24847E+16,2.09088E+18,4.63707E+16,6.25127E+16,1.83738E+15,-6.97666E+17,3.32604E+15,-1.29655E+18,1.17938E+16,-1.00757E+18,8.18191E+15,-1.16072E+18,1.25621E+16
40,2.05711E+18,3.38598E+16,1.8208E+18,3.27346E+16,1.3369E+18,2.5628E+16,6.0541E+17,1.31593E+16,-3.73673E+17,1.15512E+16,2.49327E+18,3.71964E+16,2.51486E+18,3.67142E+16,1.88557E+18,2.88048E+16,2.90751E+18,4.1369E+16,8.96132E+16,2.56067E+15,-9.4318E+17,4.86742E+15,-1.77322E+18,1.6908E+16,-1.37464E+18,1.17776E+16,-1.59418E+18,1.79044E+16
41,2.82769E+18,4.72346E+16,2.50863E+18,4.55481E+16,1.85216E+18,3.92616E+16,8.58279E+17,2.83504E+16,-4.73004E+17,1.28231E+16,3.45685E+18,7.15666E+16,3.49787E+18,7.7406E+16,2.63168E+18,6.29694E+16,4.04644E+18,9.01757E+16,1.26628E+17,3.54025E+15,-1.26589E+18,7.06161E+15,-2.40534E+18,2.40029E+16,-1.86053E+18,1.6784E+16,-2.17075E+18,2.52786E+16
42,3.85148E+18,6.52868E+16,3.42391E+18,6.28394E+16,2.54031E+18,5.40161E+16,1.20068E+18,3.87853E+16,-5.94984E+17,1.71529E+16,4.74427E+18,9.85593E+16,4.81386E+18,1.06497E+17,3.63266E+18,8.65319E+16,5.5717E+18,1.24059E+17,1.76634E+17,4.85421E+15,-1.68717E+18,1.00564E+16,-3.23728E+18,3.36202E+16,-2.49897E+18,2.35788E+16,-2.93168E+18,3.52558E+16
43,5.20367E+18,8.94145E+16,4.63457E+18,8.58983E+16,3.45363E+18,7.36307E+16,1.66086E+18,5.25721E+16,-7.43754E+17,2.27252E+16,6.45362E+18,1.34519E+17,6.56435E+18,1.45219E+17,4.96676E+18,1.17853E+17,7.60125E+18,1.69167E+17,2.43524E+17,6.60195E+15,-2.23359E+18,1.41803E+16,-4.32447E+18,4.6636E+16,-3.33202E+18,3.27979E+16,-3.92861E+18,4.87113E+16
44,6.96956E+18,1.21418E+17,6.21759E+18,1.16439E+17,4.65124E+18,9.95543E+16,2.27051E+18,7.07137E+16,-9.24593E+17,2.99159E+16,8.69562E+18,1.82099E+17,8.86378E+18,1.96422E+17,6.72208E+18,1.5923E+17,1.0268E+19,2.28817E+17,3.32173E+17,8.91026E+15,-2.9379E+18,1.97694E+16,-5.73555E+18,6.40605E+16,-4.41175E+18,4.51626E+16,-5.22552E+18,6.66765E+16
45,9.26288E+18,1.63538E+17,8.2758E+18,1.56581E+17,6.21245E+18,1.33561E+17,3.07284E+18,9.44169E+16,-1.14303E+18,3.91411E+16,1.16191E+19,2.44579E+17,1.18664E+19,2.63621E+17,9.01762E+18,2.13487E+17,1.3751E+19,3.07104E+17,4.48658E+17,1.19359E+16,-3.84035E+18,2.72682E+16,-7.55516E+18,8.71812E+16,-5.80232E+18,6.15945E+16,-6.90145E+18,9.04565E+16
46,1.2221E+19,2.18624E+17,1.09335E+19,2.09015E+17,8.2332E+18,1.779E+17,4.12019E+18,1.25204E+17,-1.40555E+18,5.09119E+16,1.5404E+19,3.26121E+17,1.57586E+19,3.51271E+17,1.19974E+19,2.84199E+17,1.82671E+19,4.09221E+17,6.00507E+17,1.58792E+16,-4.99006E+18,3.72422E+16,-9.88711E+18,1.17642E+17,-7.58234E+18,8.32808E+16,-9.05345E+18,1.21723E+17
47,1.60121E+19,2.90107E+17,1.43428E+19,2.76979E+17,1.08311E+19,2.35277E+17,5.47699E+18,1.64907E+17,-1.71949E+18,6.58453E+16,2.02709E+19,4.31736E+17,2.07693E+19,4.64744E+17,1.5838E+19,3.75676E+17,2.4082E+19,5.41428E+17,7.96974E+17,2.09793E+16,-6.44673E+18,5.03894E+16,-1.2858E+19,1.57439E+17,-9.8476E+18,1.11649E+17,-1.18E+19,1.62492E+17
48,2.08411E+19,3.82283E+17,1.86893E+19,3.64526E+17,1.41496E+19,3.09073E+17,7.22215E+18,2.15806E+17,-2.09315E+18,8.46937E+16,2.64891E+19,5.67689E+17,2.71778E+19,6.10744E+17,2.07555E+19,4.93296E+17,3.15205E+19,7.1154E+17,1.04939E+18,2.75365E+16,-8.28266E+18,6.7583E+16,-1.66215E+19,2.09073E+17,-1.27144E+19,1.485E+17,-1.52851E+19,2.15295E+17
49,2.69563E+19,5.004E+17,2.41979E+19,4.76602E+17,1.83631E+19,4.03409E+17,9.45182E+18,2.80679E+17,-2.53585E+18,1.08365E+17,3.43854E+19,7.41623E+17,3.53235E+19,7.97453E+17,2.70124E+19,6.43616E+17,4.0977E+19,9.29092E+17,1.37155E+18,3.59166E+16,-1.05849E+19,8.98991E+16,-2.13635E+19,2.75612E+17,-1.63234E+19,1.96041E+17,-1.96829E+19,2.83232E+17
50,3.46572E+19,6.50854E+17,3.11401E+19,6.19235E+17,2.36819E+19,5.23311E+17,1.22825E+19,3.62906E+17,-3.058E+18,1.37957E+17,4.43549E+19,9.62852E+17,4.56169E+19,1.03484E+18,3.49261E+19,8.34626E+17,5.29285E+19,1.2057E+18,1.78017E+18,4.65656E+16,-1.34578E+19,1.18659E+17,-2.73074E+19,3.60812E+17,-2.0843E+19,2.56969E+17,-2.52033E+19,3.70089E+17
51,4.43027E+19,8.40302E+17,3.98404E+19,7.97888E+17,3.03567E+19,6.72474E+17,1.58518E+19,4.63858E+17,-3.67441E+18,1.71992E+17,5.68697E+19,1.24002E+18,5.85481E+19,1.33194E+18,4.48754E+19,1.07295E+18,6.79452E+19,1.55218E+18,2.29534E+18,5.99745E+16,-1.70273E+19,1.56533E+17,-3.47223E+19,4.7048E+17,-2.64766E+19,3.35665E+17,-3.20989E+19,4.81404E+17
52,5.63267E+19,1.08141E+18,5.06949E+19,1.02689E+18,3.86984E+19,8.65354E+17,2.03371E+19,5.96547E+17,-4.38897E+18,2.20358E+17,7.25076E+19,1.59463E+18,7.47188E+19,1.71239E+18,5.73286E+19,1.37935E+18,8.67256E+19,1.99526E+18,2.9414E+18,7.69338E+16,-2.14387E+19,2.02298E+17,-4.39237E+19,6.06366E+17,-3.34621E+19,4.32839E+17,-4.06668E+19,6.19949E+17
53,7.12389E+19,1.3821E+18,6.41636E+19,1.31127E+18,4.90612E+19,1.10357E+18,2.59318E+19,7.587E+17,-5.22463E+18,2.76516E+17,9.1939E+19,2.03506E+18,9.48256E+19,2.18452E+18,7.28232E+19,1.75865E+18,1.1008E+20,2.54546E+18,3.74712E+18,9.80846E+16,-2.68713E+19,2.61528E+17,-5.52954E+19,7.7894E+17,-4.20892E+19,5.5658E+17,-5.12675E+19,7.95245E+17
54,8.96491E+19,1.75699E+18,8.08007E+19,1.66559E+18,6.18773E+19,1.40009E+18,3.2879E+19,9.6012E+17,-6.19437E+18,3.45507E+17,1.15973E+20,2.5836E+18,1.1971E+20,2.77236E+18,9.20124E+19,2.23069E+18,1.38988E+20,3.23053E+18,4.74693E+18,1.24409E+17,-3.35321E+19,3.35983E+17,-6.92859E+19,9.94897E+17,-5.2696E+19,7.11315E+17,-6.43234E+19,1.01439E+18
55,1.12278E+20,2.22214E+18,1.0126E+20,2.10494E+18,7.76557E+19,1.76742E+18,4.14638E+19,1.20914E+18,-7.31533E+18,4.2989E+17,1.45566E+20,3.2635E+18,1.50368E+20,3.50078E+18,1.15667E+20,2.81538E+18,1.74605E+20,4.07947E+18,5.98166E+18,1.57018E+17,-4.16662E+19,4.29083E+17,-8.6426E+19,1.26379E+18,-6.56827E+19,9.04606E+17,-8.03344E+19,1.28698E+18
56,1.39972E+20,2.79662E+18,1.26312E+20,2.64722E+18,9.69956E+19,2.22041E+18,5.20228E+19,1.51566E+18,-8.60633E+18,5.32697E+17,1.81841E+20,4.1024E+18,1.87969E+20,4.39933E+18,1.44696E+20,3.53634E+18,2.18294E+20,5.1267E+18,7.49947E+18,1.97232E+17,-5.15613E+19,5.44899E+17,-1.0734E+20,1.59698E+18,-8.15196E+19,1.14399E+18,-9.98894E+19,1.62446E+18
57,1.73729E+20,3.50302E+18,1.56861E+20,3.31367E+18,1.20602E+20,2.77668E+18,6.49524E+19,1.8914E+18,-1.00882E+19,6.57517E+17,2.26123E+20,5.13302E+18,2.33893E+20,5.50298E+18,1.80169E+20,4.42155E+18,2.71656E+20,6.41302E+18,9.35713E+18,2.46612E+17,-6.3554E+19,6.88269E+17,-1.32759E+20,2.00793E+18,-1.00758E+20,1.43941E+18,-1.23678E+20,2.04035E+18
58,2.14714E+20,4.36801E+18,1.93967E+20,4.1293E+18,1.49302E+20,3.45692E+18,8.07191E+19,2.3501E+18,-1.1782E+19,8.08463E+17,2.80037E+20,6.45656E+18,2.89799E+20,6.89036E+18,2.23362E+20,5.52269E+18,3.37443E+20,8.74234E+18,1.16212E+19,3.07E+17,-7.80369E+19,8.64932E+17,-1.6354E+20,2.51259E+18,-1.24041E+20,1.80289E+18,-1.52508E+20,2.55069E+18
59,2.6467E+20,5.42977E+18,2.39501E+20,5.13383E+18,1.84875E+20,4.29812E+18,1.00793E+20,2.92174E+18,-1.27454E+19,1.00419E+18,3.46105E+20,7.94553E+18,3.58522E+20,8.51481E+18,2.76751E+20,6.83887E+18,4.16404E+20,9.9222E+18,1.43692E+19,3.80655E+17,-9.54654E+19,1.08208E+18,-2.00675E+20,3.13074E+18,-1.52116E+20,2.24723E+18,-1.87316E+20,3.1753E+18
60,3.24505E+20,6.71012E+18,2.93777E+20,6.34085E+18,2.26996E+20,5.30428E+18,1.24164E+20,3.59933E+18,-1.47217E+19,1.22543E+18,4.25002E+20,9.8102E+18,4.40475E+20,1.05106E+19,3.40196E+20,8.43869E+18,5.11635E+20,1.22482E+19,1.76926E+19,4.69736E+17,-1.16372E+20,1.34635E+18,-2.45328E+20,3.88095E+18,-1.85862E+20,2.78735E+18,-2.29202E+20,3.93287E+18
61,3.96363E+20,8.26157E+18,3.58981E+20,7.80274E+18,2.77636E+20,6.52209E+18,1.52327E+20,4.41835E+18,-1.69449E+19,1.49083E+18,5.19862E+20,1.20683E+19,5.39047E+20,1.29271E+19,4.16536E+20,1.03752E+19,6.26184E+20,1.50647E+19,2.16963E+19,5.77619E+17,-1.41367E+20,1.66801E+18,-2.98836E+20,4.79204E+18,-2.26282E+20,3.44353E+18,-2.79429E+20,4.85243E+18
62,4.82626E+20,1.03406E+19,4.37472E+20,9.92561E+18,3.38849E+20,8.46194E+18,1.86758E+20,5.94794E+18,-1.88006E+19,2.29892E+18,6.34144E+20,1.50817E+19,6.57916E+20,1.61974E+19,5.08787E+20,1.30163E+19,7.64272E+20,1.87903E+19,2.65026E+19,7.07534E+17,-1.71158E+20,2.05792E+18,-3.62748E+20,5.89317E+18,-2.74541E+20,4.23694E+18,-3.39462E+20,5.96305E+18
63,5.85297E+20,1.23802E+19,5.30732E+20,1.16815E+19,4.11419E+20,9.75055E+18,2.27358E+20,6.58556E+18,-2.14509E+19,2.18561E+18,7.70022E+20,1.80571E+19,7.99223E+20,1.93342E+19,6.18335E+20,1.55078E+19,9.28491E+20,2.25323E+19,3.22527E+19,8.63482E+17,-2.06559E+20,2.5285E+18,-4.3885E+20,7.21893E+18,-3.31984E+20,5.19257E+18,-4.10988E+20,7.2995E+18
64,7.07409E+20,1.50714E+19,6.41683E+20,1.42143E+19,4.97808E+20,1.18568E+19,2.75784E+20,7.99663E+18,-2.43882E+19,2.63281E+18,9.31785E+20,2.19666E+19,9.67503E+20,2.35159E+19,7.48836E+20,1.88561E+19,1.12407E+21,2.74064E+19,3.91096E+19,1.05006E+18,-2.48503E+20,3.09438E+18,-5.29194E+20,8.80958E+18,-4.0015E+20,6.33954E+18,-4.9595E+20,8.90215E+18
65,8.52209E+20,1.82834E+19,7.73283E+20,1.72363E+19,6.00335E+20,1.43684E+19,3.33363E+20,9.67735E+18,-2.76306E+19,3.1619E+18,1.12378E+21,2.66301E+19,1.16729E+21,2.85033E+19,9.03817E+20,2.28487E+19,1.35627E+21,3.32198E+19,4.72604E+19,1.27257E+18,-2.9806E+20,3.77247E+18,-6.36132E+20,1.07116E+19,-4.80812E+20,7.7115E+18,-5.96574E+20,1.08176E+19
66,1.02341E+21,2.2105E+19,9.28919E+20,2.08305E+19,7.21653E+20,1.73542E+19,4.01615E+20,1.16732E+19,-3.11944E+19,3.78625E+18,1.35097E+21,3.21759E+19,1.40377E+21,3.44335E+19,1.08732E+21,2.7595E+19,1.63115E+21,4.01323E+19,5.692E+19,1.53715E+18,-3.56451E+20,4.58222E+18,-7.62356E+20,1.29786E+19,-5.75987E+20,9.34718E+18,-7.1541E+20,1.30995E+19
67,1.22526E+21,2.66382E+19,1.11246E+21,2.50926E+19,8.64799E+20,2.08932E+19,4.82283E+20,1.4037E+19,-3.50895E+19,4.52212E+18,1.61906E+21,3.87523E+19,1.6829E+21,4.14654E+19,1.30397E+21,3.32218E+19,1.9556E+21,4.83294E+19,6.83348E+19,1.85101E+18,-4.25064E+20,5.54504E+18,-9.10935E+20,1.5671E+19,-6.87981E+20,1.12902E+19,-8.55366E+20,1.58092E+19
68,1.46261E+21,3.19997E+19,1.32832E+21,3.01318E+19,1.03322E+21,2.50401E+19,5.77313E+20,1.67237E+19,-3.94087E+19,5.20191E+18,1.93446E+21,4.62986E+19,2.01133E+21,4.94518E+19,1.55895E+21,3.95875E+19,2.33737E+21,5.75936E+19,8.17719E+19,2.17934E+18,-5.05563E+20,6.89799E+18,-1.08543E+21,1.90538E+19,-8.19485E+20,1.37792E+19,-1.01979E+21,1.91143E+19
69,1.74094E+21,3.83239E+19,1.58152E+21,3.60741E+19,1.23089E+21,3.0005E+19,6.89054E+20,2.01121E+19,-4.39888E+19,6.39329E+18,2.30471E+21,5.56887E+19,2.39703E+21,5.95698E+19,1.85848E+21,4.77039E+19,2.78574E+21,6.94336E+19,9.75797E+19,2.65851E+18,-5.99577E+20,8.04336E+18,-1.28968E+21,2.2632E+19,-9.7335E+20,1.63165E+19,-1.21237E+21,2.28085E+19
70,2.06653E+21,4.57602E+19,1.87776E+21,4.30869E+19,1.46228E+21,3.58412E+19,8.20088E+20,2.3997E+19,-4.88178E+19,7.57244E+18,2.73823E+21,6.65141E+19,2.84877E+21,7.11416E+19,2.20939E+21,5.69544E+19,3.31093E+21,8.29188E+19,1.16099E+20,3.17168E+18,-7.0928E+20,9.6414E+18,-1.52831E+21,2.70721E+19,-1.15307E+21,1.9524E+19,-1.43745E+21,2.727E+19


==> anc/Strontium/FinalC6s/Strontium1D2symmsC6.csv <==
n,"K=2 Omega=0",,"K=3 Omega=0",,"K=1 Omega=0",,"K=4 Omega=0",,"K=0 Omega=0",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=1",,"K=1 Omega=1",,"K=4 Omega=2",,"K=3 Omega=2",,"K=2 Omega=2",,"K=4 Omega=3",,"K=3 Omega=3",,"K=4 Omega=4",
30,-8.43218E+15,526018000000000,-3.94156E+16,7.89213E+16,-5.58295E+16,762192000000000,4.01791E+16,7.99207E+16,1.0901E+17,1.47618E+15,-1.34004E+16,484133000000000,-4.54975E+16,703761000000000,3.57598E+16,703859000000000,1.04824E+17,1.41133E+15,-2.69981E+16,460085000000000,2.27124E+16,537550000000000,9.23534E+16,1.22616E+15,1.65795E+15,334232000000000,7.18644E+16,948815000000000,4.38043E+16,627349000000000
31,-8.37533E+15,813841000000000,-5.4339E+16,651954000000000,-7.60085E+16,1.07142E+15,6.47418E+16,1.21098E+15,1.71857E+17,2.34865E+15,-1.6156E+16,718810000000000,-6.13394E+16,1.0131E+15,5.77046E+16,1.11175E+15,1.65162E+17,2.24553E+15,-3.63562E+16,7.26283E+16,3.70403E+16,7.39679E+16,1.45293E+17,1.95056E+15,4.35016E+15,506807000000000,1.12898E+17,1.50697E+15,6.91014E+16,992831000000000
32,-6.53848E+15,1.2637E+15,-7.42089E+16,944948000000000,-1.02505E+17,1.54909E+15,1.0197E+17,1.889E+15,2.65773E+17,3.68157E+15,-1.87103E+16,1.07128E+15,-8.17443E+16,1.49188E+15,9.09925E+16,1.73174E+15,2.55295E+17,3.51935E+15,-4.83593E+16,989942000000000,5.8843E+16,1.2825E+15,2.24293E+17,3.05512E+15,8.9353E+15,759723000000000,1.74062E+17,2.35564E+15,1.06902E+17,1.54713E+15
33,-2.32346E+15,1.91095E+15,-1.01598E+17,1.31461E+15,-1.38915E+17,2.14231E+15,1.57212E+17,2.89465E+15,4.03623E+17,5.67097E+15,-2.11568E+16,1.56327E+15,-1.09315E+17,2.11671E+15,1.40454E+17,2.65212E+15,3.87581E+17,5.42132E+15,-6.43373E+16,1.42155E+15,9.13873E+16,1.94174E+15,3.40215E+17,4.70633E+15,1.63743E+16,1.12593E+15,2.63807E+17,3.62563E+15,1.62483E+17,2.37478E+15
34,7.04734E+15,2.83281E+15,-1.36907E+17,1.75382E+15,-1.85106E+17,2.82531E+15,2.38177E+17,4.368E+15,6.0349E+17,8.59766E+15,-2.19493E+16,2.23608E+15,-1.43358E+17,2.89796E+15,2.12985E+17,4.00241E+15,5.79309E+17,8.22063E+15,-8.39999E+16,1.99342E+15,1.39135E+17,2.90249E+15,5.08059E+17,7.13964E+15,2.80113E+16,1.6503E+15,3.93587E+17,5.49908E+15,2.43002E+17,3.59334E+15
35,2.36378E+16,4.19368E+15,-1.83472E+17,2.39842E+15,-2.45541E+17,3.82432E+15,3.54845E+17,6.50965E+15,8.89006E+17,1.28686E+16,-2.04859E+16,3.20328E+15,-1.86778E+17,4.04311E+15,3.1759E+17,5.96474E+15,8.5315E+17,1.23045E+16,-1.08794E+17,2.81346E+15,2.08106E+17,4.28645E+15,7.47668E+17,1.06872E+16,4.56972E+16,2.39316E+15,5.7876E+17,8.22586E+15,3.58065E+17,5.36389E+15
36,5.11762E+16,6.14468E+15,-2.44269E+17,3.26538E+15,-3.23826E+17,5.15053E+15,5.20723E+17,9.58622E+15,1.29186E+18,1.90292E+16,-1.51557E+16,4.55411E+15,-2.41446E+17,5.61143E+15,4.66428E+17,8.78456E+15,1.23946E+18,1.81952E+16,-1.3963E+17,3.94013E+15,3.06343E+17,6.26006E+15,1.08554E+18,1.58032E+16,7.19491E+16,3.4371E+15,8.39736E+17,1.21571E+16,5.20447E+17,7.91251E+15
37,9.46541E+16,8.89064E+15,-3.23105E+17,4.41688E+15,-4.24625E+17,6.88751E+15,7.53448E+17,1.39197E+16,1.85331E+18,2.77342E+16,-3.79297E+15,6.41226E+15,-3.09707E+17,7.72961E+15,6.75395E+17,1.27579E+16,1.77778E+18,2.65188E+16,-1.77602E+17,5.47265E+15,4.44365E+17,9.02621E+15,1.55617E+18,2.30326E+16,1.10103E+17,4.8815E+15,1.20309E+18,1.77097E+16,7.46792E+17,1.15077E+16
38,1.60983E+17,1.27291E+16,-4.24675E+17,5.93637E+15,-5.53654E+17,9.14991E+15,1.07639E+18,1.99945E+16,2.62781E+18,3.99794E+16,1.66763E+16,8.95628E+15,-3.94229E+17,1.05752E+16,9.65561E+17,1.83296E+16,2.52026E+18,3.82273E+16,-2.23881E+17,7.54364E+15,6.36116E+17,1.28851E+16,2.20506E+18,3.32021E+16,1.64648E+17,6.87084E+15,1.70386E+18,2.55182E+16,1.05906E+18,1.65571E+16
39,2.59255E+17,1.80324E+16,-5.54776E+17,7.92714E+15,-7.17974E+17,1.20772E+16,1.51953E+18,2.84112E+16,3.685E+18,5.6998E+16,5.03493E+16,1.24072E+16,-4.9811E+17,1.43679E+16,1.36396E+18,2.60513E+16,3.53364E+18,5.45001E+16,-2.7975E+17,1.03188E+16,8.99486E+17,1.82088E+16,3.09044E+18,4.73359E+16,2.414E+17,9.58372E+15,2.38688E+18,3.63676E+16,1.48536E+18,2.35653E+16
40,4.01537E+17,2.52759E+16,-7.20462E+17,1.05182E+16,-9.26152E+17,1.58419E+16,2.12143E+18,3.99337E+16,5.11428E+18,8.03611E+16,1.02731E+17,1.70445E+16,-6.24842E+17,1.93843E+16,1.90542E+18,3.66252E+16,4.90352E+18,7.68391E+16,-3.46545E+17,1.4007E+16,1.2575E+18,2.54695E+16,4.28697E+18,6.67384E+16,3.47923E+17,1.32458E+16,3.30964E+18,5.12575E+16,2.06175E+18,3.31742E+16
41,6.03595E+17,3.50586E+16,-9.30318E+17,1.38228E+16,-1.18859E+18,2.0603E+16,2.9313E+18,5.56066E+16,7.02936E+18,1.1228E+17,1.8109E+17,2.3201E+16,-7.78337E+17,2.59223E+16,2.63434E+18,5.10072E+16,6.73886E+18,1.07359E+17,-4.25617E+17,1.88259E+16,1.73953E+18,3.52991E+16,5.88965E+18,9.32458E+16,4.93942E+17,1.813E+16,4.54524E+18,7.15936E+16,2.83411E+18,4.62801E+16
42,8.85801E+17,4.83015E+16,-1.1947E+18,1.81792E+16,-1.51781E+18,2.67879E+16,4.01126E+18,7.67662E+16,9.57354E+18,1.5536E+17,2.94916E+17,3.1463E+16,-9.62909E+17,3.46042E+16,3.60687E+18,7.0436E+16,9.17689E+18,1.4855E+17,-5.18258E+17,2.52743E+16,2.3827E+18,4.85605E+16,8.01817E+18,1.29025E+17,6.91869E+17,2.47137E+16,6.18581E+18,9.90435E+16,3.86027E+18,6.39691E+16
43,1.27421E+18,6.58635E+16,-1.52614E+18,2.36882E+16,-1.92896E+18,3.45469E+16,5.43942E+18,1.0498E+17,1.29266E+19,2.12999E+17,4.56421E+17,4.22721E+16,-1.18333E+18,4.57913E+16,4.89353E+18,9.63413E+16,1.23898E+19,2.03663E+17,-6.25698E+17,3.36013E+16,3.23362E+18,6.61769E+16,1.08226E+19,1.76894E+17,9.57365E+17,3.33569E+16,8.3468E+18,1.3576E+17,5.21273E+18,8.76046E+16
44,1.80189E+18,8.9058E+16,-1.93963E+18,3.06914E+16,-2.4401E+18,4.43214E+16,7.31315E+18,1.4236E+17,1.73122E+19,2.89531E+17,6.81195E+17,5.63983E+16,-1.4448E+18,6.02254E+16,6.58236E+18,1.30668E+17,1.65918E+19,2.7684E+17,-7.4893E+17,4.43813E+16,4.35048E+18,8.94594E+16,1.44898E+19,2.40453E+17,1.31012E+18,4.46912E+16,1.1172E+19,1.84503E+17,6.9818E+18,1.18961E+17
45,2.51051E+18,7.05811E+18,-2.45312E+18,6.90504E+18,-3.07285E+18,5.65711E+16,9.75324E+18,1.91494E+17,2.30076E+19,3.90327E+17,9.89013E+17,7.47366E+16,-1.75285E+18,7.87411E+16,8.78257E+18,1.75795E+17,2.20483E+19,3.73218E+17,-8.88621E+17,5.82522E+16,5.80544E+18,1.19995E+17,1.92511E+19,3.24165E+17,1.7747E+18,5.94504E+16,1.48393E+19,2.48691E+17,9.27927E+18,1.60228E+17
46,3.45221E+18,1.59033E+17,-3.08792E+18,5.06912E+16,-3.85283E+18,7.18787E+16,1.29087E+19,2.55681E+17,3.03537E+19,5.22252E+17,1.40471E+18,9.84096E+16,-2.11332E+18,1.02369E+17,1.16289E+19,2.34751E+17,2.9086E+19,4.99358E+17,-1.04494E+18,7.60033E+16,7.68751E+18,1.59804E+17,2.53912E+19,4.33727E+17,2.38153E+18,7.85605E+16,1.95677E+19,3.32693E+17,1.22428E+19,2.14201E+17
47,4.69165E+18,2.10185E+17,-3.86936E+18,6.46421E+16,-4.81045E+18,9.08936E+16,1.6962E+19,3.3888E+17,3.97682E+19,6.93549E+17,1.95924E+18,1.28767E+17,-2.53229E+18,1.32349E+17,1.52864E+19,3.11178E+17,3.81048E+19,6.63145E+17,-1.21742E+18,9.85853E+16,1.01057E+19,2.11309E+17,3.32585E+19,5.75988E+17,3.1681E+18,1.03132E+17,2.56252E+19,4.41752E+17,1.60408E+19,2.84238E+17
48,6.30858E+18,1.23849E+19,-4.82742E+18,8.20261E+16,-5.98168E+18,1.20491E+19,2.21358E+19,4.46053E+17,5.17596E+19,9.14563E+17,2.69093E+18,1.67482E+17,-3.01596E+18,1.702E+17,1.99566E+19,4.09633E+17,4.95915E+19,8.74469E+17,-1.40468E+18,1.27163E+17,1.31932E+19,2.77541E+17,4.32776E+19,7.59538E+17,4.18032E+18,1.34545E+17,3.33383E+19,5.8245E+17,2.08786E+19,3.7455E+17
49,8.40091E+18,3.59743E+17,-5.99732E+18,1.03591E+17,-7.40873E+18,1.4343E+17,2.87005E+19,5.8325E+17,6.69445E+19,1.19792E+18,3.64694E+18,1.04178E+19,-3.57048E+18,1.00036E+19,2.58841E+19,5.35679E+17,6.41367E+19,1.14541E+18,-1.6041E+18,1.63143E+17,1.71113E+19,3.62198E+17,5.5963E+19,9.94867E+17,5.47416E+18,1.74478E+17,4.31024E+19,7.62822E+17,2.7005E+19,4.90276E+17
50,1.1088E+19,4.66179E+17,-7.42046E+18,1.30234E+17,-9.14116E+18,1.79048E+17,3.69824E+19,7.57851E+17,8.60669E+19,1.55904E+18,4.885E+18,2.78533E+17,-4.20166E+18,2.77215E+17,3.33644E+19,6.96096E+17,8.24527E+19,1.49069E+18,-1.81153E+18,2.08231E+17,2.20553E+19,4.69781E+17,7.19353E+19,1.29477E+18,7.11747E+18,2.24972E+17,5.5395E+19,9.92669E+17,3.472E+19,6.37685E+17
51,1.45104E+19,5.96231E+17,-9.14907E+18,1.5935E+17,-1.12414E+19,2.18425E+17,4.73715E+19,9.76099E+17,1.10019E+20,2.01506E+18,6.47161E+18,3.52675E+17,-4.92014E+18,3.46325E+17,4.275E+19,8.96336E+17,1.05394E+20,1.92668E+18,-2.02525E+18,2.60081E+17,2.82572E+19,6.03119E+17,9.19387E+19,1.67336E+18,9.18921E+18,2.8551E+17,7.07878E+19,1.2826E+18,4.43832E+19,8.23142E+17
52,1.88551E+19,7.69107E+17,-1.1229E+19,2.03138E+17,-1.37643E+19,2.75685E+17,6.03454E+19,1.25683E+18,1.39873E+20,2.59316E+18,8.50202E+18,4.53407E+17,-5.71577E+18,4.42918E+17,5.44747E+19,1.15457E+18,1.33987E+20,2.47946E+18,-2.22439E+18,3.34226E+17,3.60051E+19,7.76622E+17,1.16869E+20,2.15359E+18,1.17958E+19,3.67942E+17,8.99701E+19,1.6508E+18,5.64293E+19,1.05952E+18
53,2.43203E+19,9.79598E+17,-1.37366E+19,2.52043E+17,-1.68011E+19,3.40048E+17,7.64571E+19,1.60489E+18,1.769E+20,3.31581E+18,1.10685E+19,5.74069E+17,-6.60617E+18,5.55957E+17,6.90382E+19,1.47438E+18,1.69449E+20,3.17043E+18,-2.40941E+18,4.2037E+17,4.5627E+19,9.9028E+17,1.47785E+20,2.75375E+18,1.5047E+19,4.66848E+17,1.13755E+20,2.11066E+18,7.13689E+19,1.35412E+18
54,3.11608E+19,1.24124E+18,-1.6745E+19,3.11522E+17,-2.04391E+19,4.17959E+17,9.63747E+19,2.03854E+18,2.22612E+20,4.21712E+18,1.42966E+19,7.23425E+17,-7.58847E+18,6.94891E+17,8.70461E+19,1.87283E+18,2.13227E+20,4.03222E+18,-2.56139E+18,5.2641E+17,5.75229E+19,1.2562E+18,1.85948E+20,3.50227E+18,1.90852E+19,5.89477E+17,1.43113E+20,2.68417E+18,8.98129E+19,1.72141E+18
55,3.96759E+19,1.56492E+18,-2.03428E+19,3.8356E+17,-2.47839E+19,5.11911E+17,1.20886E+20,2.57623E+18,2.78796E+20,5.33582E+18,1.83325E+19,9.07455E+17,-8.66251E+18,8.64919E+17,1.09212E+20,2.36687E+18,2.67032E+20,5.10184E+18,-2.66062E+18,6.56361E+17,7.21639E+19,1.58559E+18,2.32849E+20,4.43131E+18,2.40766E+19,7.40809E+17,1.79189E+20,3.39596E+18,1.12483E+20,2.17713E+18
56,5.02203E+19,1.9635E+18,-2.46322E+19,4.70496E+17,-2.99573E+19,6.24829E+17,1.5092E+20,3.2398E+18,3.47558E+20,6.71785E+18,2.33498E+19,1.13325E+18,-9.82487E+18,1.07219E+18,1.36378E+20,2.97663E+18,3.32882E+20,6.42329E+18,-2.68235E+18,8.14981E+17,9.01051E+19,1.99176E+18,2.90245E+20,5.57909E+18,3.02173E+19,9.2676E+17,2.23333E+20,4.27528E+18,1.40228E+20,2.73996E+18
57,6.32136E+19,2.45226E+18,-2.9731E+19,5.75058E+17,-3.60999E+19,7.60117E+17,1.87568E+20,4.05525E+18,4.31371E+20,8.41774E+18,2.9554E+19,1.40918E+18,-1.10686E+19,1.32393E+18,1.69533E+20,3.72593E+18,4.13143E+20,8.04865E+18,-2.5952E+18,1.00786E+18,1.11999E+20,2.49044E+18,3.60199E+20,6.99082E+18,3.77386E+19,1.15431E+18,2.77132E+20,5.35677E+18,1.74047E+20,3.43201E+18
58,7.91498E+19,3.04918E+18,-3.57744E+19,7.00419E+17,-4.33725E+19,9.21725E+17,2.3211E+20,5.05319E+18,5.33132E+20,1.04999E+19,3.71875E+19,1.7451E+18,-1.23821E+19,1.62862E+18,2.09836E+20,4.64291E+18,5.10589E+20,1.00395E+19,-2.36026E+18,1.24156E+18,1.3861E+20,3.10024E+18,4.45125E+20,8.72E+18,4.69118E+19,1.43169E+18,3.4244E+20,6.68139E+18,2.15108E+20,4.27943E+18
59,9.86053E+19,3.77609E+18,-4.29179E+19,8.50208E+17,-5.19603E+19,1.1142E+18,2.86033E+20,6.27123E+18,6.56206E+20,1.30436E+19,4.65334E+19,2.15291E+18,-1.37492E+19,1.99631E+18,2.58636E+20,5.76212E+18,6.28442E+20,1.24717E+19,-1.93037E+18,1.52388E+18,1.70828E+20,3.84394E+18,5.4783E+20,1.08325E+19,5.8053E+19,1.76888E+18,4.21414E+20,8.29959E+18,2.64769E+20,5.31442E+18
60,1.22264E+20,4.65491E+18,-5.13384E+19,1.02882E+18,-6.20736E+19,1.34292E+18,3.51086E+20,7.74546E+18,8.04549E+20,1.61242E+19,5.79281E+19,2.64464E+18,-1.51438E+19,2.43783E+18,3.17519E+20,7.11677E+18,7.70488E+20,1.54172E+19,-1.24564E+18,1.86314E+18,2.09698E+20,4.74347E+18,6.71613E+20,1.33909E+19,7.15349E+19,2.17578E+18,5.1659E+20,1.02592E+19,3.24627E+20,6.56756E+18
61,1.50911E+20,5.71665E+18,-6.12391E+19,1.24062E+18,-7.39545E+19,1.61327E+18,4.29278E+20,9.53081E+18,9.82702E+20,1.98581E+19,7.17574E+19,3.23716E+18,-1.65368E+19,2.96665E+18,3.88305E+20,8.75726E+18,9.41075E+20,1.89874E+19,-2.37322E+17,2.27001E+18,2.56421E+20,5.83213E+18,8.2026E+20,1.64918E+19,8.77858E+19,2.66681E+18,6.30875E+20,1.26344E+19,3.96514E+20,8.08609E+18
62,1.85465E+20,6.99418E+18,-7.28506E+19,1.49168E+18,-8.78768E+19,1.93285E+18,5.22946E+20,1.16824E+19,1.19594E+21,2.43612E+19,8.84753E+19,3.94834E+18,-1.78835E+19,3.59851E+18,4.73114E+20,1.07343E+19,1.14526E+21,2.3293E+19,1.18076E+18,2.75648E+18,3.12393E+20,7.14329E+18,9.98172E+20,2.02315E+19,1.07305E+20,3.2567E+18,7.67652E+20,1.54987E+19,4.8256E+20,9.91699E+18
63,2.2699E+20,8.52583E+18,-8.64351E+19,1.78823E+18,-1.04152E+20,2.30929E+18,6.34784E+20,1.42663E+19,1.45036E+21,2.97726E+19,1.08606E+20,4.79899E+18,-1.91316E+19,4.35086E+18,5.7439E+20,1.31085E+19,1.38886E+21,2.84671E+19,3.10936E+18,3.33618E+18,3.79226E+20,8.71694E+18,1.21042E+21,2.47255E+19,1.30669E+20,3.96299E+18,9.30819E+20,1.89407E+19,5.85221E+20,1.21167E+19
64,2.76716E+20,1.03561E+19,-1.0229E+20,2.13758E+18,-1.23134E+20,2.75159E+18,7.67898E+20,1.7359E+19,1.75295E+21,3.62537E+19,1.32755E+20,5.81333E+18,-2.02131E+19,5.24407E+18,6.94947E+20,1.59501E+19,1.67858E+21,3.46639E+19,5.66933E+18,4.02492E+18,4.58776E+20,1.05994E+19,1.46286E+21,3.01079E+19,1.58542E+20,4.80596E+18,1.12486E+21,2.30629E+19,7.07324E+20,1.47508E+19
65,3.36059E+20,1.25365E+19,-1.20752E+20,2.54808E+18,-1.45223E+20,3.27003E+18,9.25848E+20,2.10487E+19,2.11176E+21,4.39905E+19,1.61624E+20,7.01917E+18,-2.10437E+19,6.30153E+18,8.38018E+20,1.93403E+19,2.02213E+21,4.20615E+19,9.00347E+18,4.84087E+18,5.53171E+20,1.28441E+19,1.76217E+21,3.65331E+19,1.9169E+20,5.80894E+18,1.35493E+21,2.79836E+19,8.52112E+20,1.78946E+19
66,4.0665E+20,1.5126E+19,-1.42199E+20,3.02934E+18,-1.70867E+20,3.87643E+18,1.11272E+21,2.54369E+19,2.536E+21,5.31975E+19,1.96018E+20,8.44851E+18,-2.15185E+19,7.55017E+18,1.00731E+21,2.33723E+19,2.42832E+21,5.08648E+19,1.32803E+19,5.80488E+18,6.64855E+20,1.55124E+19,2.11604E+21,4.41792E+19,2.30989E+20,6.99875E+18,1.62693E+21,3.38392E+19,1.0233E+21,2.16351E+19
67,4.90364E+20,1.81944E+19,-1.67055E+20,3.59381E+18,-2.00567E+20,4.58641E+18,1.33319E+21,3.06408E+19,3.03618E+21,6.41213E+19,2.36865E+20,1.01388E+19,-2.15019E+19,9.02287E+18,1.20705E+21,2.81537E+19,2.90722E+21,6.13094E+19,1.87029E+19,6.94173E+18,7.96616E+20,1.86748E+19,2.53325E+21,5.32508E+19,2.77443E+20,8.40612E+18,1.94759E+21,4.07861E+19,1.22514E+21,2.6072E+19
68,5.89194E+20,2.14027E+19,-1.95925E+20,3.94481E+18,-2.35061E+20,4.95256E+18,1.59253E+21,3.66939E+19,3.62428E+21,7.69375E+19,2.85154E+20,1.19501E+19,-2.10136E+19,1.02785E+19,1.44204E+21,3.37085E+19,3.47029E+21,7.35759E+19,2.54102E+19,8.06967E+18,9.51637E+20,2.24121E+19,3.02377E+21,6.3934E+19,3.32198E+20,1.00662E+19,2.32459E+21,4.90036E+19,1.46247E+21,3.13197E+19
69,7.0589E+20,2.60766E+19,-2.29083E+20,5.01314E+18,-2.74634E+20,6.36521E+18,1.89689E+21,4.40465E+19,4.31401E+21,9.22863E+19,3.42241E+20,1.44705E+19,-1.95016E+19,1.27712E+19,1.71786E+21,4.04706E+19,4.13064E+21,8.82393E+19,3.38658E+19,9.84023E+18,1.13354E+21,2.68171E+19,3.59902E+21,7.66409E+19,3.9656E+20,1.20193E+19,2.76667E+21,5.86979E+19,1.74079E+21,3.75097E+19
70,8.42983E+20,3.10789E+19,-2.67349E+20,5.89736E+18,-3.2029E+20,7.46951E+18,2.25309E+21,5.25727E+19,5.12081E+21,1.10213E+20,4.09385E+20,1.72134E+19,-1.70423E+19,1.5131E+19,2.04068E+21,4.83041E+19,4.90307E+21,1.0538E+20,4.42266E+19,1.16674E+19,1.34644E+21,3.19929E+19,4.27188E+21,9.15284E+19,4.72013E+20,1.43103E+19,3.28376E+21,7.00982E+19,2.06635E+21,4.47881E+19


==> anc/Strontium/FinalC6s/Strontium1P1nonsymmsC6.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,3.51731E+16,390957000000000,4.60713E+16,513628000000000,3.73717E+16,454379000000000,1.48258E+17,1.75934E+15,2.27291E+16,324446000000000
31,5.09182E+16,565789000000000,6.66229E+16,742826000000000,5.46437E+16,672229000000000,2.19247E+17,2.62148E+15,3.45657E+16,502922000000000
32,7.29455E+16,810827000000000,9.53521E+16,1.06395E+15,7.9037E+16,983895000000000,3.20235E+17,3.85894E+15,5.17627E+16,766659000000000
33,1.03457E+17,1.15089E+15,1.3512E+17,1.50947E+15,1.13135E+17,1.42414E+15,4.62298E+17,5.61171E+15,7.6423E+16,1.14921E+15
34,1.45322E+17,1.61856E+15,1.89651E+17,2.12199E+15,1.60319E+17,2.04028E+15,6.59982E+17,8.07093E+15,1.11329E+17,1.69815E+15
35,2.02244E+17,2.25601E+15,2.63751E+17,2.95668E+15,2.24998E+17,2.89361E+15,9.32271E+17,1.14843E+16,1.60173E+17,2.47519E+15
36,2.79005E+17,3.11497E+15,3.63627E+17,4.0813E+15,3.12867E+17,4.0637E+15,1.30382E+18,1.61685E+16,2.2775E+17,3.56367E+15
37,3.81659E+17,4.26688E+15,4.97131E+17,5.58915E+15,4.31221E+17,5.65428E+15,1.80618E+18,2.25473E+16,3.20307E+17,5.06898E+15
38,5.17879E+17,5.79932E+15,6.74214E+17,7.59497E+15,5.89331E+17,7.79935E+15,2.47962E+18,3.11547E+16,4.45849E+17,7.13101E+15
39,6.97343E+17,7.81725E+15,9.07423E+17,1.02354E+16,7.98962E+17,1.066E+16,3.37514E+18,4.26624E+16,6.14604E+17,9.92545E+15
40,9.32099E+17,1.04627E+16,1.21237E+18,1.36966E+16,1.07482E+18,1.44559E+16,4.55681E+18,5.79371E+16,8.39501E+17,1.36818E+16
41,1.23714E+18,1.39044E+16,1.6085E+18,1.81993E+16,1.4353E+18,1.94509E+16,6.10473E+18,7.80542E+16,1.13681E+18,1.86864E+16
42,1.631E+18,1.83534E+16,2.11981E+18,2.40191E+16,1.90323E+18,2.59774E+16,8.11837E+18,1.04359E+17,1.52686E+18,2.53002E+16
43,2.13643E+18,2.4069E+16,2.7758E+18,3.1495E+16,2.50674E+18,3.44475E+16,1.07206E+19,1.38519E+17,2.03489E+18,3.39742E+16
44,2.78127E+18,3.13686E+16,3.61252E+18,4.10419E+16,3.28041E+18,4.53691E+16,1.40624E+19,1.82593E+17,2.69207E+18,4.52679E+16
45,3.59942E+18,4.06387E+16,4.67385E+18,5.31649E+16,4.26644E+18,5.93654E+16,1.83283E+19,2.39106E+17,3.53669E+18,5.98722E+16
46,4.6319E+18,5.23477E+16,6.01296E+18,6.84763E+16,5.51614E+18,7.71972E+16,2.37428E+19,3.11139E+17,4.61552E+18,7.86348E+16
47,5.92824E+18,6.70611E+16,7.69396E+18,8.77149E+16,7.09159E+18,9.9788E+16,3.05775E+19,4.02437E+17,5.98542E+18,1.02591E+17
48,7.5479E+18,8.54581E+16,9.79385E+18,1.11769E+17,9.06758E+18,1.28255E+17,3.916E+19,5.17529E+17,7.71521E+18,1.33E+17
49,9.56204E+18,1.08352E+17,1.24047E+19,1.417E+17,1.15338E+19,1.63943E+17,4.98836E+19,6.61867E+17,9.88777E+18,1.71383E+17
50,1.20554E+19,1.36712E+17,1.56364E+19,1.78775E+17,1.45976E+19,2.08464E+17,6.32183E+19,8.41989E+17,1.26026E+19,2.19573E+17
51,1.51288E+19,1.71689E+17,1.96191E+19,2.245E+17,1.83865E+19,2.63743E+17,7.97239E+19,1.06571E+18,1.59784E+19,2.79769E+17
52,1.89004E+19,2.15203E+17,2.45062E+19,2.81337E+17,2.30518E+19,3.32187E+17,1.00063E+20,1.34436E+18,2.01572E+19,3.53993E+17
53,2.35131E+19,2.67192E+17,3.04822E+19,3.49337E+17,2.87728E+19,4.16156E+17,1.25026E+20,1.68279E+18,2.5305E+19,4.47169E+17
54,2.91297E+19,3.31217E+17,3.77581E+19,4.33022E+17,3.576E+19,5.19235E+17,1.55533E+20,2.10027E+18,3.16216E+19,5.61243E+17
55,3.59443E+19,4.0893E+17,4.6585E+19,5.34592E+17,4.42606E+19,6.45008E+17,1.92671E+20,2.6098E+18,3.93391E+19,7.01063E+17
56,4.4183E+19,5.02924E+17,5.72554E+19,6.57438E+17,5.45648E+19,7.97958E+17,2.37714E+20,3.22956E+18,4.87321E+19,8.71867E+17
57,5.41089E+19,6.16212E+17,7.01098E+19,8.05495E+17,6.70102E+19,9.83254E+17,2.92146E+20,3.98052E+18,6.01202E+19,1.07969E+18
58,6.60277E+19,7.52296E+17,8.55438E+19,9.83337E+17,8.19901E+19,1.20693E+18,3.57695E+20,4.88719E+18,7.38771E+19,1.33157E+18
59,8.02934E+19,9.15238E+17,1.04015E+20,1.19627E+18,9.9961E+19,1.476E+18,4.36367E+20,5.97808E+18,9.04369E+19,1.63574E+18
60,9.73151E+19,1.10971E+18,1.26054E+20,1.4504E+18,1.21451E+20,1.79861E+18,5.30481E+20,7.2862E+18,1.10303E+20,2.00177E+18
61,1.17564E+20,1.34114E+18,1.5227E+20,1.75282E+18,1.47069E+20,2.18417E+18,6.42719E+20,8.84986E+18,1.34059E+20,2.44073E+18
62,1.41585E+20,1.61889E+18,1.83365E+20,2.11557E+18,1.77518E+20,2.64406E+18,7.76169E+20,1.07215E+19,1.62374E+20,2.96337E+18
63,1.69991E+20,1.94059E+18,2.20137E+20,2.5361E+18,2.13602E+20,3.1892E+18,9.34357E+20,1.29267E+19,1.96028E+20,3.59077E+18
64,2.03503E+20,2.3238E+18,2.63514E+20,3.03681E+18,2.56246E+20,3.83547E+18,1.12137E+21,1.55486E+19,2.35901E+20,4.33368E+18
65,2.42928E+20,2.77479E+18,3.14544E+20,3.62607E+18,3.06506E+20,4.59881E+18,1.34183E+21,1.86459E+19,2.83012E+20,5.21366E+18
66,2.89193E+20,3.30413E+18,3.74422E+20,4.31768E+18,3.65586E+20,5.49796E+18,1.60105E+21,2.22947E+19,3.38523E+20,6.25309E+18
67,3.43348E+20,3.92388E+18,4.4451E+20,5.12739E+18,4.34857E+20,6.55432E+18,1.90505E+21,2.6582E+19,4.03758E+20,7.47748E+18
68,4.06588E+20,4.64772E+18,5.26352E+20,6.07307E+18,5.15877E+20,7.79222E+18,2.26068E+21,3.16065E+19,4.80224E+20,8.91595E+18
69,4.80263E+20,5.49128E+18,6.21695E+20,7.17517E+18,6.10412E+20,9.23949E+18,2.67572E+21,3.74808E+19,5.69629E+20,1.06017E+19
70,5.65902E+20,6.47171E+18,7.32515E+20,8.45602E+18,7.2046E+20,1.09269E+19,3.15895E+21,4.43314E+19,6.73913E+20,1.2572E+19


==> anc/Strontium/FinalC6s/Strontium1P1symmsC6.csv <==
n,"K=1 Omega=0",,"K=0 Omega=0",,"K=2 Omega=0",,"K=2 Omega=1",,"K=1 Omega=1",,"K=2 Omega=2",
30,1.68412E+16,53961500000000,4.76341E+16,86241600000000,1.58526E+17,252612000000000,2.77396E+16,78224900000000,6.44036E+16,118210000000000,3.51732E+16,72339000000000
31,2.38034E+16,75928700000000,6.9524E+16,123905000000000,2.35207E+17,375843000000000,3.95085E+16,110296000000000,9.37382E+16,169001000000000,5.09184E+16,102893000000000
32,3.33657E+16,106228000000000,1.00339E+17,176581000000000,3.44605E+17,553405000000000,5.57729E+16,154581000000000,1.34933E+17,239671000000000,7.29458E+16,145287000000000
33,4.63894E+16,147691000000000,1.43266E+17,249542000000000,4.98912E+17,805715000000000,7.80524E+16,215243000000000,1.92188E+17,337132000000000,1.03457E+17,203612000000000
34,6.39857E+16,203993000000000,2.02471E+17,349760000000000,7.14164E+17,1.16109E+15,1.08315E+17,297695000000000,2.70989E+17,470444000000000,1.45323E+17,283212000000000
35,8.75782E+16,279872000000000,2.83347E+17,486331000000000,1.01134E+18,1.6562E+15,1.49087E+17,408943000000000,3.78418E+17,651507000000000,2.02244E+17,391080000000000
36,1.18978E+17,381393000000000,3.92874E+17,670156000000000,1.4177E+18,2.33835E+15,2.03602E+17,557773000000000,5.23658E+17,894010000000000,2.79006E+17,535465000000000
37,1.60474E+17,516280000000000,5.39921E+17,916659000000000,1.96823E+18,3.27045E+15,2.75949E+17,755707000000000,7.1832E+17,1.21832E+15,3.8166E+17,728192000000000
38,2.14932E+17,695099000000000,7.35753E+17,1.2448E+15,2.7076E+18,4.53269E+15,3.71269E+17,1.01811E+15,9.77167E+17,1.64853E+15,5.17881E+17,983776000000000
39,2.85974E+17,927293000000000,9.94595E+17,1.67643E+15,3.6925E+18,6.22543E+15,4.96058E+17,1.3594E+15,1.3188E+18,2.21332E+15,6.97346E+17,1.31828E+15
40,3.78041E+17,1.23093E+15,1.33421E+18,2.2427E+15,4.9942E+18,8.4796E+15,6.58322E+17,1.80567E+15,1.76644E+18,2.95206E+15,9.32102E+17,1.75573E+15
41,4.96654E+17,1.62376E+15,1.77675E+18,2.9796E+15,6.70193E+18,1.14572E+16,8.68025E+17,2.38334E+15,2.34901E+18,3.91112E+15,1.23715E+18,2.32307E+15
42,6.48599E+17,2.12922E+15,2.34961E+18,3.93257E+15,8.92662E+18,1.53619E+16,1.13743E+18,3.1269E+15,3.10223E+18,5.14857E+15,1.631E+18,3.0545E+15
43,8.42171E+17,2.77578E+15,3.08651E+18,5.15737E+15,1.18054E+19,2.04465E+16,1.48155E+18,4.0784E+15,4.07008E+18,6.73568E+15,2.13644E+18,3.99187E+15
44,1.08748E+18,3.59829E+15,4.02876E+18,6.72233E+15,1.5507E+19,2.70235E+16,1.91874E+18,5.28925E+15,5.30634E+18,8.75962E+15,2.78128E+18,5.18639E+15
45,1.39678E+18,4.63912E+15,5.2267E+18,8.71075E+15,2.02377E+19,3.54775E+16,2.47123E+18,6.82198E+15,6.87653E+18,1.13265E+16,3.59943E+18,6.70038E+15
46,1.78485E+18,5.9495E+15,6.74139E+18,1.12236E+16,2.62488E+19,4.62784E+16,3.16595E+18,8.75226E+15,8.86006E+18,1.45649E+16,4.63192E+18,8.6093E+15
47,2.2695E+18,7.5912E+15,8.64657E+18,1.4383E+16,3.38446E+19,5.99984E+16,4.03526E+18,1.11713E+16,1.13528E+19,1.863E+16,5.92826E+18,1.10042E+16
48,2.87203E+18,9.63828E+15,1.10309E+19,1.83354E+16,4.33923E+19,7.73305E+16,5.11802E+18,1.41884E+16,1.44698E+19,2.37079E+16,7.54793E+18,1.39942E+16
49,3.61784E+18,1.21793E+16,1.40006E+19,2.32567E+16,5.53329E+19,9.91106E+16,6.4606E+18,1.79345E+16,1.8349E+19,3.00215E+16,9.56207E+18,1.77102E+16
50,4.53717E+18,1.53197E+16,1.76822E+19,2.93563E+16,7.01941E+19,1.26342E+17,8.11819E+18,2.25652E+16,2.31548E+19,3.78366E+16,1.20555E+19,2.23078E+16
51,5.66579E+18,1.91845E+16,2.22265E+19,3.68834E+16,8.86047E+19,1.60226E+17,1.01562E+19,2.82654E+16,2.90822E+19,4.74684E+16,1.51288E+19,2.7972E+16
52,7.04598E+18,2.39215E+16,2.78105E+19,4.54185E+16,1.1131E+20,2.03318E+17,1.26519E+19,3.49039E+16,3.63607E+19,5.75942E+16,1.89004E+19,3.39445E+16
53,8.72749E+18,2.9705E+16,3.46478E+19,5.74527E+16,1.39196E+20,2.53936E+17,1.56967E+19,4.37872E+16,4.5268E+19,7.37423E+16,2.35132E+19,4.34138E+16
54,1.07687E+19,3.67398E+16,4.29827E+19,7.12531E+16,1.73301E+20,3.17481E+17,1.93972E+19,5.4169E+16,5.61193E+19,9.13419E+16,2.91297E+19,5.37525E+16
55,1.32378E+19,4.52643E+16,5.31064E+19,8.80121E+16,2.14848E+20,3.95156E+17,2.38786E+19,6.67517E+16,6.92918E+19,1.12695E+17,3.59444E+19,6.62918E+16
56,1.62144E+19,5.55592E+16,6.5358E+19,1.08293E+17,2.65271E+20,4.89764E+17,2.9287E+19,8.19501E+16,8.52243E+19,1.38509E+17,4.41831E+19,8.14469E+16
57,1.97912E+19,6.79494E+16,8.01328E+19,1.32748E+17,3.26242E+20,6.04563E+17,3.57923E+19,1.00245E+17,1.04428E+20,1.6961E+17,5.4109E+19,9.97003E+16
58,2.40755E+19,8.28126E+16,9.78901E+19,1.62139E+17,3.9971E+20,7.43346E+17,4.35919E+19,1.22194E+17,1.27496E+20,2.06954E+17,6.60278E+19,1.21613E+17
59,2.91916E+19,1.00586E+17,1.19162E+20,1.97347E+17,4.87935E+20,9.10535E+17,5.2914E+19,1.48446E+17,1.55118E+20,2.51654E+17,8.02936E+19,1.47834E+17
60,3.52829E+19,1.21774E+17,1.44564E+20,2.39387E+17,5.93535E+20,1.11126E+18,6.40222E+19,1.79745E+17,1.88087E+20,3.04988E+17,9.73154E+19,1.79113E+17
61,4.25145E+19,1.46958E+17,1.74807E+20,2.8944E+17,7.19536E+20,1.35147E+18,7.722E+19,2.16953E+17,2.2732E+20,3.68439E+17,1.17565E+20,2.16316E+17
62,5.10759E+19,1.76806E+17,2.10707E+20,3.49103E+17,8.69422E+20,1.63823E+18,9.28567E+19,2.61103E+17,2.73875E+20,4.44136E+17,1.41585E+20,2.60628E+17
63,6.11843E+19,2.12061E+17,2.53192E+20,4.19163E+17,1.04718E+21,1.9788E+18,1.1133E+20,3.13163E+17,3.28945E+20,5.32716E+17,1.69992E+20,3.12599E+17
64,7.30882E+19,2.53665E+17,3.03346E+20,5.02161E+17,1.25742E+21,2.3829E+18,1.331E+20,3.74646E+17,3.9393E+20,6.37708E+17,2.03503E+20,3.74132E+17
65,8.70708E+19,3.02551E+17,3.62387E+20,5.99865E+17,1.50538E+21,2.8607E+18,1.58687E+20,4.46907E+17,4.70402E+20,7.61236E+17,2.42929E+20,4.46504E+17
66,1.03455E+20,3.59878E+17,4.31711E+20,7.14588E+17,1.79705E+21,3.42412E+18,1.88685E+20,5.31654E+17,5.60161E+20,9.06195E+17,2.89193E+20,5.31418E+17
67,1.22607E+20,4.26939E+17,5.12905E+20,8.48956E+17,2.13925E+21,4.08671E+18,2.2377E+20,6.30803E+17,6.65253E+20,1.07588E+18,3.43348E+20,6.30799E+17
68,1.44942E+20,5.05203E+17,6.07771E+20,1.00595E+18,2.53972E+21,4.86393E+18,2.64707E+20,7.46526E+17,7.87999E+20,1.27403E+18,4.06588E+20,7.46833E+17
69,1.70931E+20,5.96359E+17,7.18349E+20,1.18897E+18,3.00726E+21,5.77333E+18,3.12364E+20,8.81319E+17,9.31029E+20,1.5049E+18,4.80264E+20,8.82015E+17
70,2.01104E+20,7.02208E+17,8.46945E+20,1.40179E+18,3.55182E+21,6.8348E+18,3.67718E+20,1.03787E+18,1.09731E+21,1.77324E+18,5.65903E+20,1.0391E+18


==> anc/Strontium/FinalC6s/Strontium1S0C6.csv <==
n,"(0;0)(0;0)",
30,-1.53913E+17,3.49051E+15
31,-2.30344E+17,5.22212E+15
32,-3.39643E+17,7.69353E+15
33,-4.9396E+17,1.11753E+16
34,-7.09265E+17,1.60218E+16
35,-1.00636E+18,2.2693E+16
36,-1.41212E+18,3.17807E+16
37,-1.96095E+18,4.40409E+16
38,-2.6966E+18,6.04315E+16
39,-3.67432E+18,8.2158E+16
40,-4.96336E+18,1.10728E+17
41,-6.65003E+18,1.48014E+17
42,-8.84124E+18,1.9633E+17
43,-1.16687E+19,2.58518E+17
44,-1.52937E+19,3.38052E+17
45,-1.99129E+19,4.39154E+17
46,-2.57648E+19,5.66937E+17
47,-3.31378E+19,7.27602E+17
48,-4.23777E+19,9.284E+17
49,-5.38994E+19,1.17829E+18
50,-6.81974E+19,1.48774E+18
51,-8.5859E+19,1.86919E+18
52,-1.07579E+20,2.33736E+18
53,-1.34178E+20,2.90957E+18
54,-1.6662E+20,3.60615E+18
55,-2.06033E+20,4.45087E+18
56,-2.53737E+20,5.47148E+18
57,-3.11268E+20,6.70024E+18
58,-3.80409E+20,8.17456E+18
59,-4.63227E+20,9.93771E+18
60,-5.62108E+20,1.20396E+19
61,-6.798E+20,1.45378E+19
62,-8.19461E+20,1.74982E+19
63,-9.84712E+20,2.09965E+19
64,-1.17969E+21,2.51192E+19
65,-1.40913E+21,2.99648E+19
66,-1.67841E+21,3.56459E+19
67,-1.99364E+21,4.22903E+19
68,-2.36175E+21,5.00431E+19
69,-2.79058E+21,5.90689E+19
70,-3.28901E+21,6.95542E+19


==> anc/Strontium/FinalC6s/Strontium3D1nonsymmsC6.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,-9.88704E+16,3.15037E+16,-1.42071E+17,4.52462E+16,-1.50217E+17,4.77912E+16,-1.68899E+17,5.38284E+16,-4.16592E+16,1.64625E+16
31,-1.30205E+17,3.71693E+16,-1.87137E+17,5.3417E+16,-1.97939E+17,5.6493E+16,-2.2242E+17,6.34938E+16,-5.33187E+16,1.94123E+16
32,-1.7414E+17,4.56547E+16,-2.50294E+17,6.5619E+16,-2.64762E+17,6.94094E+16,-2.97473E+17,7.79898E+16,-6.77552E+16,2.38317E+16
33,-2.34476E+17,5.74256E+16,-3.37024E+17,8.2541E+16,-3.56516E+17,8.73152E+16,-4.00548E+17,9.81028E+16,-9.16517E+16,2.97493E+16
34,-3.16412E+17,7.32647E+16,-4.54802E+17,1.05309E+17,-4.81118E+17,1.11402E+17,-5.40516E+17,1.25157E+17,-1.21441E+17,3.78236E+16
35,-4.26565E+17,9.43097E+16,-6.13136E+17,1.35561E+17,-6.48615E+17,1.43408E+17,-7.28686E+17,1.61109E+17,-1.6121E+17,4.85306E+16
36,-5.73591E+17,1.21947E+17,-8.24477E+17,1.75285E+17,-8.72194E+17,1.85448E+17,-9.79857E+17,2.08319E+17,-2.06207E+17,6.29626E+16
37,-7.68418E+17,1.58053E+17,-1.10453E+18,2.27176E+17,-1.16846E+18,2.40348E+17,-1.31262E+18,2.70035E+17,-2.72014E+17,8.63238E+16
38,-1.02494E+18,2.04951E+17,-1.47327E+18,2.94604E+17,-1.55856E+18,3.11664E+17,-1.75092E+18,3.50126E+17,-3.74135E+17,1.04669E+17
39,-1.36006E+18,2.6522E+17,-1.95498E+18,3.81236E+17,-2.06817E+18,4.03313E+17,-2.32339E+18,4.53077E+17,-4.92262E+17,1.35275E+17
40,-1.79571E+18,3.42746E+17,-2.58119E+18,4.92672E+17,-2.73065E+18,5.21201E+17,-3.0676E+18,5.85511E+17,-6.15937E+17,1.75838E+17
41,-2.35842E+18,4.41757E+17,-3.39005E+18,6.34997E+17,-3.58634E+18,6.71771E+17,-4.02888E+18,7.54653E+17,-8.03998E+17,2.26334E+17
42,-3.08102E+18,5.68009E+17,-4.42874E+18,8.16297E+17,-4.6852E+18,8.63356E+17,-5.26328E+18,9.70223E+17,-1.04174E+18,2.92208E+17
43,-4.00315E+18,7.26758E+17,-5.75453E+18,1.04472E+18,-6.08812E+18,1.10528E+18,-6.83872E+18,1.24154E+18,-1.34363E+18,3.96828E+17
44,-5.17497E+18,9.27273E+17,-7.43903E+18,1.33295E+18,-7.87028E+18,1.41022E+18,-8.84059E+18,1.58409E+18,-1.72694E+18,4.74005E+17
45,-6.65657E+18,1.17882E+18,-9.56837E+18,1.69449E+18,-1.01225E+19,1.79264E+18,-1.13714E+19,2.01379E+18,-2.20951E+18,6.0347E+17
46,-8.5181E+18,1.49357E+18,-1.22442E+19,2.14646E+18,-1.29533E+19,2.27021E+18,-1.45515E+19,2.55121E+18,-2.81688E+18,7.62635E+17
47,-1.08455E+19,1.88279E+18,-1.55904E+19,2.70645E+18,-1.64943E+19,2.86309E+18,-1.85278E+19,3.2166E+18,-3.57656E+18,9.72152E+17
48,-1.37451E+19,2.36537E+18,-1.97587E+19,3.40021E+18,-2.09041E+19,3.59731E+18,-2.34813E+19,4.04083E+18,-4.50961E+18,1.20736E+18
49,-1.73395E+19,2.96068E+18,-2.49256E+19,4.25594E+18,-2.63706E+19,4.50259E+18,-2.96218E+19,5.05785E+18,-5.66353E+18,1.51584E+18
50,-2.17759E+19,3.6916E+18,-3.13029E+19,5.30659E+18,-3.31177E+19,5.61422E+18,-3.72005E+19,6.30642E+18,-7.09677E+18,1.87992E+18
51,-2.72321E+19,4.58959E+18,-3.91446E+19,6.59567E+18,-4.1412E+19,6.976E+18,-4.65207E+19,7.83918E+18,-8.84785E+18,2.3344E+18
52,-3.39032E+19,5.67586E+18,-4.8736E+19,8.15894E+18,-5.15615E+19,8.63183E+18,-5.7918E+19,9.69615E+18,-1.15125E+19,3.39082E+18
53,-4.20419E+19,6.99965E+18,-6.04356E+19,1.00617E+19,-6.39394E+19,1.06448E+19,-7.18218E+19,1.19574E+19,-1.35909E+19,3.56047E+18
54,-5.19285E+19,8.60328E+18,-7.46478E+19,1.23659E+19,-7.89757E+19,1.30822E+19,-8.87117E+19,1.46953E+19,-1.75563E+19,5.1477E+18
55,-6.3895E+19,1.05355E+19,-9.185E+19,1.51458E+19,-9.71754E+19,1.60187E+19,-1.09155E+20,1.8006E+19,-2.156E+19,6.38652E+18
56,-7.83255E+19,1.28533E+19,-1.12596E+20,1.84786E+19,-1.19125E+20,1.95508E+19,-1.3381E+20,2.19605E+19,-2.63831E+19,6.59158E+18
57,-9.56808E+19,1.56406E+19,-1.3754E+20,2.24813E+19,-1.45516E+20,2.37891E+19,-1.6345E+20,2.67101E+19,-3.21739E+19,8.02035E+18
58,-1.16471E+20,1.89697E+19,-1.67426E+20,2.72681E+19,-1.77131E+20,2.8847E+19,-1.98972E+20,3.2407E+19,-3.90951E+19,9.71642E+18
59,-1.41297E+20,2.29317E+19,-2.03115E+20,3.29638E+19,-2.1489E+20,3.48738E+19,-2.41383E+20,3.91748E+19,-4.73591E+19,1.17456E+19
60,-1.70859E+20,2.76394E+19,-2.45611E+20,3.9731E+19,-2.5985E+20,4.20335E+19,-2.91885E+20,4.72169E+19,-5.71875E+19,1.41551E+19
61,-2.05955E+20,3.32168E+19,-2.96061E+20,4.77485E+19,-3.13226E+20,5.0515E+19,-3.5184E+20,5.67459E+19,-6.88427E+19,1.70084E+19
62,-2.475E+20,3.98077E+19,-3.55784E+20,5.72218E+19,-3.76411E+20,6.05373E+19,-4.22814E+20,6.80034E+19,-8.26261E+19,2.03795E+19
63,-2.96578E+20,4.76123E+19,-4.26318E+20,6.84224E+19,-4.51016E+20,7.23668E+19,-5.06647E+20,8.13229E+19,-9.88822E+19,2.43516E+19
64,-3.54282E+20,5.67158E+19,-5.09287E+20,8.15183E+19,-5.38817E+20,8.62361E+19,-6.05237E+20,9.68772E+19,-1.17766E+20,2.87893E+19
65,-4.22079E+20,6.75872E+19,-6.06749E+20,9.70367E+19,-6.41933E+20,1.0263E+20,-7.21061E+20,1.1526E+20,-1.39778E+20,3.40584E+19
66,-5.01487E+20,7.96498E+19,-7.20909E+20,1.14593E+20,-7.6272E+20,1.21545E+20,-8.56728E+20,1.35903E+20,-1.65915E+20,4.07E+19
67,-5.94238E+20,9.44627E+19,-8.54275E+20,1.35849E+20,-9.03811E+20,1.43776E+20,-1.01527E+21,1.6145E+20,-1.96462E+20,4.76482E+19
68,-7.0244E+20,1.11725E+20,-1.0097E+21,1.60454E+20,-1.06844E+21,1.69893E+20,-1.19965E+21,1.90502E+20,-2.2589E+20,5.68372E+19
69,-8.28534E+20,1.31727E+20,-1.19091E+21,1.89263E+20,-1.2598E+21,2.00077E+20,-1.4154E+21,2.2504E+20,-2.65907E+20,6.68457E+19
70,-9.74458E+20,1.54768E+20,-1.4007E+21,2.2241E+20,-1.48179E+21,2.35212E+20,-1.66469E+21,2.64387E+20,-3.12533E+20,7.86672E+19


==> anc/Strontium/FinalC6s/Strontium3D1symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=2 Omega=2",
30,-1.12621E+17,8.60123E+15,-1.52916E+17,1.43303E+16,-2.34594E+17,2.27637E+16,-1.20257E+17,9.32139E+15,-1.93743E+17,1.84771E+16,-1.16502E+17,9.78603E+15
31,-1.51224E+17,9.9918E+15,-2.01721E+17,1.6581E+16,-3.08005E+17,2.62959E+16,-1.59292E+17,1.29468E+16,-2.50809E+17,2.57904E+16,-1.55201E+17,1.13501E+16
32,-2.02452E+17,1.22703E+16,-2.65038E+17,2.01739E+16,-4.02738E+17,3.19522E+16,-2.15788E+17,1.71055E+16,-3.34397E+17,3.40104E+16,-2.09519E+17,1.38354E+16
33,-2.79614E+17,1.53974E+16,-3.63587E+17,2.51194E+16,-5.51077E+17,3.97541E+16,-2.93383E+17,2.13066E+16,-4.48909E+17,4.20885E+16,-2.83744E+17,1.73477E+16
34,-3.80621E+17,1.97027E+16,-4.90553E+17,3.19123E+16,-7.41348E+17,5.04627E+16,-4.05351E+17,2.12029E+16,-6.17551E+17,4.10792E+16,-3.84713E+17,2.2124E+16
35,-5.16705E+17,2.54548E+16,-6.612E+17,4.09686E+16,-9.96729E+17,6.4737E+16,-5.40335E+17,2.7821E+16,-8.11375E+17,5.36708E+16,-5.20769E+17,2.87224E+16
36,-6.86162E+17,3.3221E+16,-8.67426E+17,5.31373E+16,-1.30305E+18,8.38841E+16,-7.29819E+17,3.59869E+16,-1.08844E+18,6.90773E+16,-7.02527E+17,3.69168E+16
37,-9.21762E+17,6.49687E+16,-1.15895E+18,1.06367E+17,-1.73728E+18,1.68113E+17,-9.815E+17,4.63597E+16,-1.4557E+18,8.8542E+16,-9.43175E+17,4.79401E+16
38,-1.25799E+18,5.59907E+16,-1.58658E+18,8.8795E+16,-2.37802E+18,1.40086E+17,-1.31247E+18,6.03163E+16,-1.93722E+18,1.14759E+17,-1.25881E+18,6.2284E+16
39,-1.67431E+18,7.27876E+16,-2.10466E+18,1.14991E+17,-3.1499E+18,1.81337E+17,-1.74391E+18,8.00833E+16,-2.56263E+18,1.52142E+17,-1.67422E+18,8.08303E+16
40,-2.16868E+18,9.50271E+16,-2.6969E+18,1.49493E+17,-4.02392E+18,2.3555E+17,-2.30836E+18,1.0164E+17,-3.38155E+18,1.92139E+17,-2.21261E+18,1.0473E+17
41,-2.85488E+18,1.22904E+17,-3.54215E+18,1.92769E+17,-5.27898E+18,3.03645E+17,-3.03408E+18,1.31408E+17,-4.43042E+18,2.47731E+17,-2.90814E+18,1.35229E+17
42,-3.73202E+18,1.60346E+17,-4.61924E+18,2.51088E+17,-6.87638E+18,3.9545E+17,-3.96775E+18,1.69339E+17,-5.77887E+18,3.18466E+17,-3.79926E+18,1.76017E+17
43,-4.85173E+18,3.1472E+17,-5.99237E+18,5.0816E+17,-8.91134E+18,8.01697E+17,-5.16309E+18,2.17483E+17,-7.50471E+18,4.08094E+17,-4.94491E+18,2.26922E+17
44,-6.27632E+18,2.60518E+17,-7.73872E+18,4.05559E+17,-1.14982E+19,6.38329E+17,-6.67501E+18,2.78164E+17,-9.68113E+18,5.20893E+17,-6.39898E+18,2.85636E+17
45,-8.07648E+18,3.39755E+17,-9.9435E+18,5.29123E+17,-1.47622E+19,8.32741E+17,-8.58898E+18,3.54399E+17,-1.24357E+19,6.62448E+17,-8.23149E+18,3.63464E+17
46,-1.03439E+19,4.27501E+17,-1.27205E+19,6.64038E+17,-1.8872E+19,1.04484E+18,-1.12192E+19,5.52017E+17,-1.63584E+19,1.06823E+18,-1.0535E+19,4.61226E+17
47,-1.31841E+19,5.32543E+17,-1.61981E+19,8.24642E+17,-2.40168E+19,1.29724E+18,-1.40054E+19,5.6838E+17,-2.02201E+19,1.05903E+18,-1.34168E+19,5.82205E+17
48,-1.67036E+19,6.80095E+17,-2.04969E+19,1.05303E+18,-3.03706E+19,1.65635E+18,-1.81182E+19,7.19219E+17,-2.63544E+19,1.33896E+18,-1.70045E+19,7.32461E+17
49,-2.10668E+19,8.40936E+17,-2.58231E+19,1.29837E+18,-3.824E+19,2.04182E+18,-2.28612E+19,9.01763E+17,-3.32198E+19,1.67665E+18,-2.15923E+19,1.07433E+18
50,-2.64718E+19,1.04995E+18,-3.24273E+19,1.61901E+18,-4.79975E+19,2.54579E+18,-2.87148E+19,1.1262E+18,-4.16881E+19,2.09147E+18,-2.73192E+19,1.1476E+18
51,-3.31034E+19,1.30631E+18,-4.05212E+19,2.01194E+18,-5.995E+19,3.16329E+18,-3.5909E+19,1.40106E+18,-5.20902E+19,2.59904E+18,-3.416E+19,1.42704E+18
52,-4.2074E+19,1.62555E+18,-5.1879E+19,2.50605E+18,-7.68679E+19,3.94225E+18,-4.47149E+19,1.73639E+18,-6.48164E+19,3.21782E+18,-4.2533E+19,1.76785E+18
53,-5.11174E+19,1.99929E+18,-6.24934E+19,3.07281E+18,-9.23808E+19,4.8303E+18,-5.54514E+19,2.14402E+18,-8.03259E+19,3.96944E+18,-5.27414E+19,2.18202E+18
54,-6.44512E+19,2.46987E+18,-7.93852E+19,3.80038E+18,-1.17537E+20,5.97734E+18,-6.84925E+19,2.63781E+18,-9.91567E+19,4.87925E+18,-6.51407E+19,2.68357E+18
55,-7.93049E+19,3.43337E+18,-9.76353E+19,5.41073E+18,-1.4451E+20,8.51953E+18,-8.42752E+19,3.23398E+18,-1.21938E+20,5.97691E+18,-8.01466E+19,3.28886E+18
56,-9.7216E+19,3.70126E+18,-1.19637E+20,5.68438E+18,-1.77023E+20,8.93786E+18,-1.03306E+20,3.95223E+18,-1.49402E+20,7.29682E+18,-9.82407E+19,4.01803E+18
57,-1.18742E+20,4.51434E+18,-1.46082E+20,6.91653E+18,-2.16076E+20,1.08789E+19,-1.26176E+20,4.82081E+18,-1.82404E+20,8.87923E+18,-1.19991E+20,4.89461E+18
58,-1.44555E+20,5.46981E+18,-1.77749E+20,8.38799E+18,-2.62858E+20,1.31897E+19,-1.53604E+20,5.84021E+18,-2.21927E+20,1.07674E+19,-1.46057E+20,5.9333E+18
59,-1.7536E+20,6.61645E+18,-2.15558E+20,1.01418E+19,-3.1869E+20,1.59461E+19,-1.86333E+20,7.06408E+18,-2.69112E+20,1.30181E+19,-1.77173E+20,7.17563E+18
60,-2.12038E+20,7.98034E+18,-2.60564E+20,1.2225E+19,-3.85136E+20,1.92206E+19,-2.25301E+20,8.51983E+18,-3.25272E+20,1.56917E+19,-2.1422E+20,8.65229E+18
61,-2.55576E+20,9.59693E+18,-3.13976E+20,1.46928E+19,-4.63979E+20,2.30992E+19,-2.72588E+20,1.02412E+19,-3.92181E+20,1.88575E+19,-2.58256E+20,1.04021E+19
62,-3.07111E+20,1.15075E+19,-3.77186E+20,1.76078E+19,-5.57269E+20,2.76807E+19,-3.27559E+20,1.22795E+19,-4.7112E+20,2.25979E+19,-3.10319E+20,1.24696E+19
63,-3.67941E+20,1.37594E+19,-4.51784E+20,2.10421E+19,-6.67349E+20,3.30782E+19,-4.00743E+20,1.51833E+19,-5.66279E+20,2.7086E+19,-3.71918E+20,1.49059E+19
64,-4.40251E+20,1.64092E+19,-5.39783E+20,2.50777E+19,-7.97128E+20,3.94166E+19,-4.78752E+20,1.7556E+19,-6.76296E+20,3.21954E+19,-4.44323E+20,1.77699E+19
65,-5.25604E+20,1.95166E+19,-6.43231E+20,2.98081E+19,-9.49631E+20,4.68438E+19,-5.70469E+20,2.088E+19,-8.05699E+20,3.82706E+19,-5.29297E+20,2.1129E+19
66,-6.24442E+20,2.32748E+19,-7.64042E+20,3.5549E+19,-1.1278E+21,5.58632E+19,-6.77762E+20,2.49E+19,-9.56983E+20,4.56408E+19,-6.28815E+20,2.51979E+19
67,-7.39859E+20,3.74663E+19,-9.0515E+20,4.18208E+19,-1.33593E+21,7.10263E+19,-8.0304E+20,2.93461E+19,-1.13365E+21,5.36762E+19,-7.45017E+20,2.96789E+19
68,-8.92955E+20,3.30337E+19,-1.07528E+21,4.95819E+19,-1.58517E+21,7.751E+19,-9.49053E+20,3.51013E+19,-1.33964E+21,6.34855E+19,-8.80612E+20,3.53896E+19
69,-1.05331E+21,3.84896E+19,-1.26744E+21,5.80794E+19,-1.86863E+21,9.11924E+19,-1.11955E+21,4.09281E+19,-1.57908E+21,7.45355E+19,-1.03837E+21,4.13196E+19
70,-1.23875E+21,4.50258E+19,-1.49044E+21,6.8196E+19,-2.19706E+21,1.06991E+20,-1.3168E+21,4.78622E+19,-1.85855E+21,8.74997E+19,-1.22029E+21,4.83703E+19


==> anc/Strontium/FinalC6s/Strontium3D2nonsymmsC6.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(1;-1),,(2;-2)(0;0),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,1.14959E+17,7.64444E+16,1.50806E+17,1.00411E+17,1.76588E+17,1.17654E+17,1.92305E+17,1.28153E+17,1.97955E+17,1.31905E+17,1.82457E+17,1.21645E+17,1.99924E+17,1.33356E+17,2.03206E+17,1.35523E+17,2.07702E+17,1.38594E+17,524019000000000,686507000000000,5.28155E+16,2.92694E+16,7.71272E+16,4.11852E+16,6.44313E+16,3.40532E+16,6.24961E+16,3.24899E+16
31,2.17571E+17,2.11631E+17,2.85413E+17,2.77873E+17,3.34205E+17,3.25527E+17,3.63947E+17,3.54555E+17,3.74639E+17,3.64945E+17,3.45313E+17,3.365E+17,3.78369E+17,3.6884E+17,3.8458E+17,3.74854E+17,3.9309E+17,3.83287E+17,1.19208E+15,1.80662E+15,9.61041E+16,8.1371E+16,1.39388E+17,1.14886E+17,1.13203E+17,9.52565E+16,1.15567E+17,9.10088E+16
32,4.15636E+17,6.95392E+17,5.45218E+17,9.12554E+17,6.38412E+17,1.06877E+18,6.95217E+17,1.16396E+18,7.15633E+17,1.19812E+18,6.59634E+17,1.10449E+18,7.22772E+17,1.2104E+18,7.34633E+17,1.23022E+18,7.50892E+17,1.25763E+18,2.53718E+15,5.72565E+15,1.76093E+17,2.69262E+17,2.5399E+17,3.80682E+17,2.16297E+17,3.13926E+17,2.10531E+17,3.00018E+17
33,7.89257E+17,4.03255E+18,1.0463E+18,5.27962E+18,1.23045E+18,6.17826E+18,1.34172E+18,6.72835E+18,1.38011E+18,6.92987E+18,1.27705E+18,6.37511E+18,1.4032E+18,6.98181E+18,1.42476E+18,7.09954E+18,1.46078E+18,7.2497E+18,6.03862E+15,3.15261E+16,3.41815E+17,1.54182E+18,4.88568E+17,2.18718E+18,4.00005E+17,1.81137E+18,3.97084E+17,1.73487E+18
34,1.66414E+18,1.06128E+19,2.18375E+18,1.39245E+19,2.5578E+18,1.63067E+19,2.78629E+18,1.77593E+19,2.86924E+18,1.82822E+19,2.6418E+18,1.68484E+19,2.89491E+18,1.84622E+19,2.94307E+18,1.87658E+19,3.00728E+18,1.91808E+19,1.18326E+16,8.45341E+16,6.77664E+17,4.08982E+18,9.69165E+17,5.79701E+18,8.04938E+17,4.8026E+18,7.70935E+17,4.59551E+18
35,3.78436E+18,2.16837E+19,4.96492E+18,2.8452E+19,5.81414E+18,3.33205E+19,6.33203E+18,3.62881E+19,6.51859E+18,3.73547E+19,6.00696E+18,3.44297E+19,6.58216E+18,3.77288E+19,6.69052E+18,3.83481E+19,6.83817E+18,3.91984E+19,2.82777E+16,1.73598E+17,1.50693E+18,8.35696E+18,2.14729E+18,1.18427E+19,1.76909E+18,9.81059E+18,1.72375E+18,9.3868E+18
36,1.12751E+19,3.19735E+19,1.47921E+19,4.19992E+19,1.73218E+19,4.92115E+19,1.88643E+19,5.35962E+19,1.94196E+19,5.515E+19,1.78967E+19,5.08716E+19,1.96103E+19,5.57686E+19,1.99328E+19,5.66754E+19,2.03731E+19,5.79581E+19,8.73746E+16,2.66921E+17,4.41031E+18,1.24009E+19,6.26597E+18,1.75614E+19,5.20842E+18,1.45501E+19,4.9969E+18,1.39149E+19
37,2.25879E+21,4.54371E+21,2.96334E+21,5.9272E+21,3.4701E+21,6.91726E+21,3.77909E+21,7.48612E+21,3.89029E+21,7.62613E+21,3.5853E+21,7.08365E+21,3.92858E+21,7.74674E+21,3.99318E+21,7.87714E+21,4.08141E+21,8.0343E+21,1.79765E+19,5.87227E+19,8.69783E+20,1.71724E+21,1.23277E+21,2.44199E+21,1.02126E+21,2.02005E+21,9.77229E+20,1.94402E+21
38,-2.46055E+19,3.81847E+19,-3.228E+19,6.2742E+19,-3.78001E+19,8.29257E+19,-4.11658E+19,9.61146E+19,-4.2377E+19,1.01881E+20,-3.90552E+19,1.00375E+20,-4.27946E+19,1.20197E+20,-4.34981E+19,1.18512E+20,-4.44594E+19,1.3355E+20,-2.00199E+17,3.89119E+18,-9.34614E+18,4.85226E+19,-1.32184E+19,5.82808E+19,-1.09424E+19,5.05064E+19,-1.04204E+19,4.18564E+19
39,-1.76546E+19,3.8672E+19,-2.31611E+19,5.84139E+19,-2.71217E+19,7.27408E+19,-2.95365E+19,8.13201E+19,-3.04055E+19,8.41178E+19,-2.80223E+19,8.05723E+19,-3.07053E+19,9.18473E+19,-3.121E+19,9.20826E+19,-3.18998E+19,9.82474E+19,-1.46246E+17,1.17685E+18,-6.62558E+18,2.65972E+19,-9.35339E+18,3.52285E+19,-7.73777E+18,2.97157E+19,-7.3359E+18,2.68629E+19
40,-1.67472E+19,1.81787E+19,-2.19707E+19,2.56361E+19,-2.57277E+19,3.10567E+19,-2.80183E+19,3.42939E+19,-2.88425E+19,3.53208E+19,-2.65819E+19,3.33652E+19,-2.91269E+19,3.74329E+19,-2.96057E+19,3.77327E+19,-3.026E+19,3.95829E+19,-1.40782E+17,3.66113E+17,-6.21879E+18,9.85591E+18,-8.76505E+18,1.33641E+19,-7.30346E+18,1.12767E+19,-6.84142E+18,1.0337E+19
41,-1.76996E+19,1.4848E+19,-2.322E+19,2.04256E+19,-2.71906E+19,2.44728E+19,-2.96115E+19,2.68953E+19,-3.04826E+19,2.76737E+19,-2.80936E+19,2.5963E+19,-3.07833E+19,2.89217E+19,-3.12893E+19,2.92254E+19,-3.19809E+19,3.0423E+19,-1.50646E+17,2.44337E+17,-6.5104E+18,7.26222E+18,-9.16302E+18,9.95945E+18,-7.50074E+18,8.32435E+18,-7.12078E+18,7.75613E+18
42,-1.97639E+19,1.42033E+19,-2.59282E+19,1.9314E+19,-3.0362E+19,2.30171E+19,-3.30652E+19,2.52382E+19,-3.40379E+19,2.59614E+19,-3.13702E+19,2.42676E+19,-3.43737E+19,2.69348E+19,-3.49387E+19,2.72524E+19,-3.57109E+19,2.82559E+19,-1.69958E+17,2.08744E+17,-7.20835E+18,6.60628E+18,-1.01327E+19,9.11666E+18,-8.27349E+18,7.58729E+18,-7.84256E+18,7.10579E+18
43,-2.27813E+19,1.46546E+19,-2.98867E+19,1.98E+19,-3.49973E+19,2.35245E+19,-3.81132E+19,2.57619E+19,-3.92343E+19,2.64977E+19,-3.61595E+19,2.47152E+19,-3.96216E+19,2.73733E+19,-4.02728E+19,2.77168E+19,-4.1163E+19,2.86703E+19,-1.97625E+17,2.00351E+17,-8.24537E+18,6.58915E+18,-1.15776E+19,9.12438E+18,-9.69358E+18,7.70137E+18,-8.9274E+18,7.14792E+18
44,-2.67762E+19,1.58025E+19,-3.51276E+19,2.12656E+19,-4.11343E+19,2.52173E+19,-4.47966E+19,2.75939E+19,-4.61143E+19,2.83813E+19,-4.25004E+19,2.64345E+19,-4.65695E+19,2.92377E+19,-4.73349E+19,2.96189E+19,-4.83812E+19,3.05916E+19,-2.34021E+17,2.06038E+17,-9.6246E+18,6.96292E+18,-1.35008E+19,9.66378E+18,-1.13044E+19,8.04797E+18,-1.03743E+19,7.58156E+18
45,-3.18632E+19,1.75306E+19,-4.1801E+19,2.35274E+19,-4.8949E+19,2.78631E+19,-5.33069E+19,3.04728E+19,-5.4875E+19,3.13422E+19,-5.05746E+19,2.91636E+19,-5.54167E+19,3.2226E+19,-5.63275E+19,3.26569E+19,-5.75726E+19,3.36944E+19,-2.78966E+17,2.2115E+17,-1.13182E+19,7.61845E+18,-1.58614E+19,1.05894E+19,-1.2938E+19,8.82298E+18,-1.22182E+19,8.31388E+18
46,-3.82188E+19,1.98256E+19,-5.01389E+19,2.65561E+19,-5.87126E+19,3.14204E+19,-6.39398E+19,3.43502E+19,-6.58206E+19,3.53304E+19,-6.06624E+19,3.2851E+19,-6.64704E+19,3.6276E+19,-6.75629E+19,3.67699E+19,-6.90564E+19,3.79096E+19,-3.36358E+17,2.45826E+17,-1.34919E+19,8.58633E+18,-1.88924E+19,1.1948E+19,-1.53883E+19,9.88459E+18,-1.4517E+19,9.32214E+18
47,-4.60707E+19,2.27249E+19,-6.04397E+19,3.03957E+19,-7.07748E+19,3.5938E+19,-7.7076E+19,3.9278E+19,-7.93432E+19,4.03991E+19,-7.31253E+19,3.75435E+19,-8.01265E+19,4.14364E+19,-8.14434E+19,4.20083E+19,-8.32437E+19,4.32856E+19,-4.07304E+17,2.7484E+17,-1.61718E+19,9.69797E+18,-2.26285E+19,1.35035E+19,-1.84066E+19,1.12484E+19,-1.73478E+19,1.0615E+19
48,-5.57003E+19,2.63004E+19,-7.30728E+19,3.51387E+19,-8.55681E+19,4.15229E+19,-9.31863E+19,4.5372E+19,-9.59274E+19,4.66677E+19,-8.84098E+19,4.33502E+19,-9.68744E+19,4.78262E+19,-9.84666E+19,4.84931E+19,-1.00643E+20,4.99454E+19,-4.97679E+17,3.17278E+17,-1.96095E+19,1.12923E+19,-2.74235E+19,1.57306E+19,-2.20958E+19,1.29435E+19,-2.08064E+19,1.222E+19
49,-6.74466E+19,3.06447E+19,-8.84826E+19,4.09066E+19,-1.03613E+20,4.83179E+19,-1.12838E+20,5.27878E+19,-1.16157E+20,5.42956E+19,-1.07054E+20,5.04188E+19,-1.17304E+20,5.56069E+19,-1.19232E+20,5.63887E+19,-1.21867E+20,5.80568E+19,-6.00746E+17,3.61616E+17,-2.34399E+19,1.29317E+19,-3.27568E+19,1.80221E+19,-2.65798E+19,1.50287E+19,-2.50083E+19,1.41778E+19
50,-8.17124E+19,3.58825E+19,-1.07198E+20,4.78638E+19,-1.25528E+20,5.65155E+19,-1.36704E+20,6.1735E+19,-1.40725E+20,6.3499E+19,-1.29697E+20,5.89484E+19,-1.42115E+20,6.49973E+19,-1.44451E+20,6.59172E+19,-1.47644E+20,6.78476E+19,-7.35291E+17,4.20015E+17,-2.85255E+19,1.50878E+19,-3.98471E+19,2.10327E+19,-3.20061E+19,1.75107E+19,-3.00909E+19,1.65412E+19
51,-9.89738E+19,4.21586E+19,-1.29843E+20,5.62018E+19,-1.52046E+20,6.6341E+19,-1.65582E+20,7.24594E+19,-1.70453E+20,7.45305E+19,-1.57095E+20,6.91733E+19,-1.72136E+20,7.62549E+19,-1.74965E+20,7.73401E+19,-1.78833E+20,7.95859E+19,-8.93264E+17,4.90244E+17,-3.44221E+19,1.76726E+19,-4.80601E+19,2.46409E+19,-3.85484E+19,2.05066E+19,-3.62163E+19,1.93747E+19
52,-1.19789E+20,4.96451E+19,-1.5715E+20,6.61489E+19,-1.84022E+20,7.80633E+19,-2.00406E+20,8.52545E+19,-2.06301E+20,8.7692E+19,-1.90134E+20,8.13725E+19,-2.08338E+20,8.96865E+19,-2.11762E+20,9.09689E+19,-2.16443E+20,9.35912E+19,-1.08377E+18,5.73977E+17,-4.15057E+19,2.07412E+19,-5.79235E+19,2.89232E+19,-4.641E+19,2.40812E+19,-4.35742E+19,2.27548E+19
53,-1.44812E+20,5.8547E+19,-1.89977E+20,7.79754E+19,-2.22463E+20,9.19999E+19,-2.42269E+20,1.00466E+20,-2.49395E+20,1.0334E+20,-2.29851E+20,9.58758E+19,-2.51857E+20,1.05655E+20,-2.55997E+20,1.07172E+20,-2.61656E+20,1.10241E+20,-1.31328E+18,6.7382E+17,-5.00132E+19,2.43972E+19,-6.97667E+19,3.40245E+19,-5.58297E+19,2.83294E+19,-5.23863E+19,2.67717E+19
54,-1.74803E+20,6.90924E+19,-2.29322E+20,9.19874E+19,-2.68536E+20,1.08513E+20,-2.92444E+20,1.18491E+20,-3.01046E+20,1.2188E+20,-2.77454E+20,1.13061E+20,-3.04018E+20,1.24576E+20,-3.09015E+20,1.26371E+20,-3.15846E+20,1.29971E+20,-1.58867E+18,7.92264E+17,-6.01887E+19,2.87286E+19,-8.39284E+19,4.00677E+19,-6.70836E+19,3.33625E+19,-6.29101E+19,3.15301E+19
55,-2.10647E+20,8.15597E+19,-2.76345E+20,1.08551E+20,-3.236E+20,1.28032E+20,-3.52411E+20,1.39795E+20,-3.62777E+20,1.43795E+20,-3.34347E+20,1.33373E+20,-3.66358E+20,1.4694E+20,-3.72379E+20,1.49063E+20,-3.80611E+20,1.53289E+20,-1.91817E+18,9.32347E+17,-7.23258E+19,3.38462E+19,-1.00816E+20,4.7207E+19,-8.04925E+19,3.93087E+19,-7.54442E+19,3.71516E+19
56,-2.53368E+20,9.6261E+19,-3.32391E+20,1.28081E+20,-3.89229E+20,1.51045E+20,-4.23883E+20,1.64914E+20,-4.36352E+20,1.69634E+20,-4.02156E+20,1.57321E+20,-4.40659E+20,1.73306E+20,-4.47902E+20,1.75816E+20,-4.57802E+20,1.8078E+20,-2.31127E+18,1.09758E+18,-8.67639E+19,3.98774E+19,-1.20901E+20,5.56199E+19,-9.64285E+19,4.63175E+19,-9.03337E+19,4.37761E+19
57,-3.04149E+20,1.13556E+20,-3.99011E+20,1.51055E+20,-4.67241E+20,1.78116E+20,-5.0884E+20,1.94462E+20,-5.23808E+20,2.00028E+20,-4.82758E+20,1.8549E+20,-5.28979E+20,2.04318E+20,-5.37673E+20,2.07284E+20,-5.49558E+20,2.13116E+20,-2.77899E+18,1.29199E+18,-1.03895E+20,4.69687E+19,-1.44726E+20,6.55109E+19,-1.15315E+20,5.45556E+19,-1.07977E+20,5.12144E+19
58,-3.64348E+20,1.33873E+20,-4.77988E+20,1.78037E+20,-5.59725E+20,2.09904E+20,-6.09559E+20,2.29152E+20,-6.27489E+20,2.35706E+20,-5.78315E+20,2.18571E+20,-6.33686E+20,2.40736E+20,-6.441E+20,2.44234E+20,-6.58339E+20,2.51086E+20,-3.334E+18,1.52023E+18,-1.2417E+20,5.52881E+19,-1.72918E+20,7.71141E+19,-1.37648E+20,6.42217E+19,-1.2912E+20,6.03796E+19
59,-4.35552E+20,1.57642E+20,-5.71397E+20,2.09609E+20,-6.69105E+20,2.47107E+20,-7.28676E+20,2.69762E+20,-7.50111E+20,2.77486E+20,-6.91326E+20,2.57273E+20,-7.57515E+20,2.83344E+20,-7.69966E+20,2.87473E+20,-7.86986E+20,2.95508E+20,-3.9909E+18,1.78758E+18,-1.48106E+20,6.50277E+19,-2.06196E+20,9.06971E+19,-1.6399E+20,7.55377E+19,-1.54018E+20,7.13798E+19
60,-5.19537E+20,1.85444E+20,-6.81577E+20,2.4653E+20,-7.98126E+20,2.90607E+20,-8.69185E+20,3.17239E+20,-8.94752E+20,3.26324E+20,-8.24632E+20,3.02531E+20,-9.03584E+20,3.33165E+20,-9.18435E+20,3.38029E+20,-9.38737E+20,3.47451E+20,-4.76639E+18,2.10013E+18,-1.76298E+20,7.64065E+19,-2.45381E+20,1.06565E+20,-1.94988E+20,8.8758E+19,-1.83074E+20,7.57951E+19
61,-6.18369E+20,2.17896E+20,-8.11234E+20,2.89615E+20,-9.49954E+20,3.41363E+20,-1.03453E+21,3.72632E+20,-1.06496E+21,3.83305E+20,-9.81502E+20,3.55331E+20,-1.07547E+21,3.91284E+20,-1.09315E+21,3.97006E+20,-1.11731E+21,4.08041E+20,-5.68044E+18,2.47403E+18,-2.09386E+20,8.96309E+19,-2.91357E+20,1.24977E+20,-2.31379E+20,1.0417E+20,-2.28477E+20,9.8096E+19
62,-7.34394E+20,2.55638E+20,-9.63447E+20,3.3974E+20,-1.1282E+21,4.0042E+20,-1.22864E+21,4.37088E+20,-1.26478E+21,4.49608E+20,-1.16566E+21,4.16775E+20,-1.27727E+21,4.58924E+20,-1.29826E+21,4.65643E+20,-1.32696E+21,4.7856E+20,-6.76112E+18,2.89548E+18,-2.48179E+20,1.0505E+20,-3.45224E+20,1.46468E+20,-2.74006E+20,1.2211E+20,-2.70758E+20,1.14974E+20
63,-8.7011E+20,2.99385E+20,-1.14158E+21,3.97903E+20,-1.33683E+21,4.68972E+20,-1.45586E+21,5.11909E+20,-1.49868E+21,5.26557E+20,-1.38127E+21,4.8812E+20,-1.51354E+21,5.37477E+20,-1.53841E+21,5.45346E+20,-1.57245E+21,5.60467E+20,-8.02136E+18,3.37848E+18,-2.9359E+20,1.23034E+20,-4.083E+20,1.71587E+20,-3.23852E+20,1.42953E+20,-3.20217E+20,1.34581E+20
64,-1.02911E+21,3.50416E+20,-1.35008E+21,4.65574E+20,-1.58094E+21,5.48658E+20,-1.72169E+21,5.98873E+20,-1.77234E+21,6.16038E+20,-1.63344E+21,5.70971E+20,-1.78983E+21,6.28651E+20,-1.81925E+21,6.37881E+20,-1.85946E+21,6.55497E+20,-9.50359E+18,3.96516E+18,-3.46412E+20,1.43725E+20,-4.81604E+20,2.00363E+20,-3.81924E+20,1.671E+20,-3.77894E+20,1.57293E+20
65,-1.21426E+21,4.09349E+20,-1.59298E+21,5.43806E+20,-1.86539E+21,6.40811E+20,-2.03148E+21,6.99443E+20,-2.09124E+21,7.19491E+20,-1.92734E+21,6.66828E+20,-2.11187E+21,7.34157E+20,-2.14659E+21,7.44948E+20,-2.19403E+21,7.65484E+20,-1.12174E+19,4.93823E+18,-4.0805E+20,1.67089E+20,-5.67205E+20,2.32132E+20,-4.49537E+20,1.95046E+20,-4.45161E+20,1.83583E+20
66,-1.42976E+21,4.77474E+20,-1.87568E+21,6.3423E+20,-2.19642E+21,7.47312E+20,-2.39197E+21,8.15655E+20,-2.46232E+21,8.39016E+20,-2.26937E+21,7.7763E+20,-2.48664E+21,8.56111E+20,-2.52751E+21,8.68692E+20,-2.58338E+21,8.92622E+20,-1.34099E+19,5.33195E+18,-4.76698E+20,1.95055E+20,-6.61408E+20,2.72162E+20,-5.28042E+20,2.27302E+20,-5.23213E+20,2.13911E+20
67,-1.6799E+21,5.55993E+20,-2.20385E+21,7.38459E+20,-2.58071E+21,8.70091E+20,-2.81047E+21,9.49655E+20,-2.89314E+21,9.76871E+20,-2.66642E+21,9.05315E+20,-2.92171E+21,9.96647E+20,-2.96972E+21,1.01132E+21,-3.03537E+21,1.03912E+21,-1.57699E+19,6.27386E+18,-5.59249E+20,2.27571E+20,-7.75794E+20,3.17257E+20,-6.23455E+20,2.64401E+20,-6.13737E+20,2.48926E+20
68,-1.96975E+21,6.46426E+20,-2.5841E+21,8.58489E+20,-3.02598E+21,1.01147E+21,-3.29539E+21,1.10394E+21,-3.39232E+21,1.13559E+21,-3.12647E+21,1.05236E+21,-3.42581E+21,1.15848E+21,-3.48211E+21,1.17555E+21,-3.55908E+21,1.20781E+21,-1.85064E+19,7.29202E+18,-6.54781E+20,2.64414E+20,-9.08145E+20,3.68603E+20,-7.29524E+20,2.74599E+20,-7.18484E+20,2.89197E+20
69,-2.30491E+21,7.50379E+20,-3.02379E+21,9.96453E+20,-3.54086E+21,1.17396E+21,-3.85611E+21,1.28127E+21,-3.96954E+21,1.318E+21,-3.65845E+21,1.22136E+21,-4.00872E+21,1.34448E+21,-4.07461E+21,1.36431E+21,-4.16467E+21,1.40169E+21,-2.16725E+19,8.46252E+18,-7.6512E+20,3.06743E+20,-1.06099E+21,4.27591E+20,-8.51976E+20,3.21715E+20,-8.39458E+20,3.35459E+20
70,-2.69169E+21,8.69661E+20,-3.53122E+21,1.15475E+21,-4.13506E+21,1.36041E+21,-4.50321E+21,1.48473E+21,-4.63568E+21,1.52729E+21,-4.27238E+21,1.41526E+21,-4.68143E+21,1.55788E+21,-4.75837E+21,1.58087E+21,-4.86355E+21,1.62414E+21,-2.53285E+19,9.80573E+18,-8.92318E+20,3.55294E+20,-1.23716E+21,4.95245E+20,-1.03969E+21,4.11423E+20,-9.78905E+20,3.88514E+20


==> anc/Strontium/FinalC6s/Strontium3D2symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,5.73823E+16,1.00684E+16,1.30629E+17,1.45414E+16,1.8709E+17,1.89304E+16,2.37116E+17,2.41238E+16,3.00108E+17,3.15318E+16,5.958E+16,1.01058E+16,1.38238E+17,1.53911E+16,2.09898E+17,2.17879E+16,2.84446E+17,2.97594E+16,6.47143E+16,1.01315E+16,1.52231E+17,1.66221E+16,2.39358E+17,2.49464E+16,7.23191E+16,1.00708E+16,1.72042E+17,1.78896E+16,8.57317E+16,9.98301E+15
31,1.31862E+17,2.30132E+16,2.59275E+17,3.36954E+16,3.59799E+17,4.41606E+16,4.52262E+17,5.63827E+16,5.70748E+17,7.35906E+16,1.35489E+17,2.31319E+16,2.73729E+17,3.57384E+16,4.03536E+17,5.08373E+16,5.41657E+17,6.94473E+16,1.43538E+17,2.32494E+16,2.99337E+17,3.86496E+16,4.58737E+17,5.81706E+16,1.5559E+17,2.32063E+16,3.34159E+17,4.16845E+16,1.76046E+17,2.31192E+16
32,2.83293E+17,5.43798E+16,5.07883E+17,8.03057E+16,6.88939E+17,1.05643E+17,8.60684E+17,1.34972E+17,1.08355E+18,1.75936E+17,2.9159E+17,5.47679E+16,5.38901E+17,8.535E+16,7.77323E+17,1.21675E+17,1.03561E+18,1.66119E+17,3.06331E+17,5.50942E+16,5.88828E+17,9.22764E+16,8.84754E+17,1.38996E+17,3.25466E+17,5.51534E+16,6.5101E+17,9.96479E+16,3.57096E+17,5.51372E+16
33,6.00012E+17,1.21435E+17,1.01224E+18,1.82655E+17,1.35675E+18,2.49591E+17,1.69603E+18,3.29026E+17,2.14179E+18,4.39402E+17,6.10154E+17,1.22206E+17,1.0678E+18,1.94999E+17,1.52609E+18,2.90007E+17,2.03326E+18,4.10069E+17,6.31872E+17,1.22918E+17,1.15935E+18,2.1203E+17,1.73008E+18,3.34086E+17,6.60499E+17,1.2295E+17,1.27313E+18,2.29835E+17,7.0739E+17,1.23252E+17
34,1.3491E+18,3.84691E+17,2.15953E+18,5.51514E+17,2.83877E+18,7.18664E+17,3.51492E+18,9.1503E+17,4.40719E+18,1.18889E+18,1.369E+18,3.87435E+17,2.27262E+18,5.86507E+17,3.18176E+18,8.27114E+17,4.1927E+18,1.12332E+18,1.41079E+18,3.88645E+17,2.45627E+18,6.32153E+17,3.59164E+18,9.4165E+17,1.46596E+18,3.87095E+17,2.68149E+18,6.79564E+17,1.55053E+18,3.8413E+17
35,3.24416E+18,1.16669E+18,4.9946E+18,1.73137E+18,6.48975E+18,2.26602E+18,8.00865E+18,2.87733E+18,1.00253E+19,3.72531E+18,3.28498E+18,1.17695E+18,5.25319E+18,1.83963E+18,7.2723E+18,2.6012E+18,9.54173E+18,3.52282E+18,3.36787E+18,1.18997E+18,5.6628E+18,1.98981E+18,8.19454E+18,2.96627E+18,3.47483E+18,1.19877E+18,6.1527E+18,2.15008E+18,3.62793E+18,1.20697E+18
36,1.00866E+19,5.4589E+18,1.50862E+19,8.04678E+18,1.94268E+19,1.03938E+19,2.39096E+19,1.30796E+19,2.98885E+19,1.68282E+19,1.01984E+19,5.49184E+18,1.58596E+19,8.50414E+18,2.17616E+19,1.18566E+19,2.84518E+19,1.59074E+19,1.0423E+19,5.56212E+18,1.70671E+19,9.17971E+18,2.44924E+19,1.34877E+19,1.06974E+19,5.62363E+18,1.84745E+19,9.91E+18,1.10613E+19,5.68243E+18
37,2.09219E+21,3.01884E+21,3.0575E+21,4.33405E+21,3.90807E+21,5.35988E+21,4.79871E+21,6.43439E+21,5.99098E+21,8.06323E+21,2.11387E+21,3.0468E+21,3.21458E+21,4.52997E+21,4.37857E+21,5.99834E+21,5.70744E+21,7.75712E+21,2.15361E+21,3.11147E+21,3.4519E+21,4.8483E+21,4.91924E+21,6.75672E+21,2.20113E+21,3.19002E+21,3.72498E+21,5.19195E+21,2.2585E+21,3.22164E+21
38,-2.34476E+19,1.69321E+20,-3.36248E+19,4.11635E+19,-4.27144E+19,6.10083E+19,-5.23472E+19,1.06073E+20,-6.52807E+19,1.57326E+20,-2.36738E+19,3.10723E+19,-3.53494E+19,4.3782E+19,-4.78529E+19,7.18092E+19,-6.22148E+19,1.32076E+20,-2.40648E+19,3.20756E+19,-3.79021E+19,4.55557E+19,-5.36959E+19,8.31642E+19,-2.4515E+19,3.31791E+19,-4.07952E+19,4.5865E+19,-2.49959E+19,2.83602E+19
39,-1.72274E+19,3.62319E+19,-2.43207E+19,5.71577E+19,-3.07345E+19,8.19059E+19,-3.76027E+19,1.09347E+20,-4.68472E+19,1.46428E+20,-1.73839E+19,3.66915E+19,-2.55669E+19,6.18719E+19,-3.44291E+19,9.58001E+19,-4.46618E+19,1.36655E+20,-1.7639E+19,3.67773E+19,-2.73781E+19,6.78375E+19,-3.85908E+19,1.10528E+20,-1.79204E+19,3.62838E+19,-2.94031E+19,7.38535E+19,-1.81766E+19,3.56557E+19
40,-1.6674E+19,1.34009E+19,-2.32314E+19,2.07189E+19,-2.92277E+19,2.88898E+19,-3.57073E+19,3.8004E+19,-4.44468E+19,5.03644E+19,-1.68272E+19,1.3559E+19,-2.44354E+19,2.23085E+19,-3.27578E+19,3.36E+19,-4.24106E+19,4.71883E+19,-1.70372E+19,1.36332E+19,-2.61195E+19,2.43586E+19,-3.66563E+19,3.86234E+19,-1.72705E+19,1.35486E+19,-2.79988E+19,2.64569E+19,-1.74404E+19,1.34313E+19
41,-1.79262E+19,9.27069E+18,-2.46978E+19,1.42227E+19,-3.0954E+19,1.96263E+19,-3.77686E+19,2.56679E+19,-4.69757E+19,3.38767E+19,-1.80859E+19,9.37795E+18,-2.59801E+19,1.5284E+19,-3.46934E+19,2.27761E+19,-4.48394E+19,3.17904E+19,-1.82869E+19,9.43948E+18,-2.7741E+19,1.66613E+19,-3.87838E+19,2.61416E+19,-1.85019E+19,9.40564E+18,-2.96878E+19,1.80801E+19,-1.86142E+19,9.35119E+18
42,-2.03143E+19,7.91914E+18,-2.77203E+19,1.20961E+19,-3.46269E+19,1.65998E+19,-4.22029E+19,2.16414E+19,-5.24541E+19,2.84995E+19,-2.04903E+19,8.01019E+18,-2.91614E+19,1.29859E+19,-3.88097E+19,1.92416E+19,-5.00832E+19,2.67676E+19,-2.06927E+19,8.06724E+18,-3.11072E+19,1.41438E+19,-4.33463E+19,2.20662E+19,-2.0904E+19,8.04837E+18,-3.32445E+19,1.53397E+19,-2.09634E+19,8.01242E+18
43,-2.37172E+19,7.53723E+18,-3.20946E+19,1.14788E+19,-3.99748E+19,1.56981E+19,-4.86728E+19,2.0425E+19,-6.0457E+19,2.68605E+19,-2.38075E+19,7.7423E+18,-3.35975E+19,1.24942E+19,-4.45743E+19,1.84221E+19,-5.74411E+19,2.55528E+19,-2.41311E+19,7.68042E+18,-3.59896E+19,1.34066E+19,-5.00011E+19,2.08413E+19,-2.43429E+19,7.66785E+18,-3.8413E+19,1.45345E+19,-2.43441E+19,7.63896E+18
44,-2.81904E+19,7.6546E+18,-3.78707E+19,1.16311E+19,-4.70487E+19,1.58681E+19,-5.72354E+19,2.06176E+19,-7.10519E+19,2.70879E+19,-2.84231E+19,7.74253E+18,-3.98431E+19,1.24746E+19,-5.2728E+19,1.8372E+19,-6.787E+19,2.54668E+19,-2.86533E+19,7.94895E+18,-4.24457E+19,1.36162E+19,-5.88135E+19,2.10554E+19,-2.88697E+19,7.79189E+18,-4.52453E+19,1.47115E+19,-2.88009E+19,7.76544E+18
45,-3.37262E+19,8.11058E+18,-4.49984E+19,1.23012E+19,-5.5769E+19,1.67521E+19,-6.77867E+19,2.17437E+19,-8.41034E+19,2.85474E+19,-3.41534E+19,8.20251E+18,-4.75792E+19,1.31876E+19,-6.28181E+19,1.9386E+19,-8.07698E+19,2.68432E+19,-3.46254E+19,8.2666E+18,-5.07626E+19,1.43457E+19,-7.00764E+19,2.22038E+19,-3.46287E+19,8.25768E+18,-5.39431E+19,1.55436E+19,-3.44722E+19,8.23126E+18
46,-4.07954E+19,9.08815E+18,-5.41185E+19,1.3745E+19,-6.69354E+19,1.86507E+19,-8.13008E+19,2.41572E+19,-1.00822E+20,3.16683E+19,-4.13134E+19,8.94509E+18,-5.72367E+19,1.43558E+19,-7.54097E+19,2.10725E+19,-9.68642E+19,2.91539E+19,-4.18809E+19,9.01563E+18,-6.10517E+19,1.56126E+19,-8.40957E+19,2.41295E+19,-4.18299E+19,9.00707E+18,-6.481E+19,1.69125E+19,-4.15621E+19,8.979E+18
47,-4.95469E+19,9.8453E+18,-6.53921E+19,1.48878E+19,-8.07312E+19,2.02226E+19,-9.79936E+19,2.62106E+19,-1.21469E+20,3.43791E+19,-5.01841E+19,9.96398E+18,-6.91857E+19,1.5966E+19,-9.09805E+19,2.34079E+19,-1.16761E+20,3.2363E+19,-5.08636E+19,1.00354E+19,-7.37711E+19,1.73473E+19,-1.01415E+20,2.67788E+19,-5.07426E+19,1.00265E+19,-7.82398E+19,1.8788E+19,-5.03324E+19,9.99543E+18
48,-6.06898E+19,1.11254E+19,-7.97875E+19,1.68024E+19,-9.83655E+19,2.28011E+19,-1.19338E+20,2.9537E+19,-1.47876E+20,3.87288E+19,-6.10914E+19,1.12477E+19,-8.38529E+19,1.79983E+19,-1.1008E+20,2.6362E+19,-1.41158E+20,3.64271E+19,-6.19083E+19,1.1337E+19,-8.93822E+19,1.95664E+19,-1.22657E+20,3.01748E+19,-6.16969E+19,1.13272E+19,-9.47172E+19,2.11876E+19,-6.11054E+19,1.12917E+19
49,-7.34674E+19,1.27015E+19,-9.6119E+19,1.91609E+19,-1.18294E+20,2.59802E+19,-1.43426E+20,3.36402E+19,-1.77647E+20,4.40964E+19,-7.44334E+19,1.28446E+19,-1.01761E+20,2.05281E+19,-1.33383E+20,3.0042E+19,-1.70913E+20,4.14928E+19,-7.54177E+19,1.29466E+19,-1.08441E+20,2.23131E+19,-1.48568E+20,3.43817E+19,-7.50899E+19,1.29354E+19,-1.14826E+20,2.41581E+19,-7.42687E+19,1.28938E+19
50,-9.01044E+19,1.4626E+19,-1.1754E+20,2.20408E+19,-1.44503E+20,2.98634E+19,-1.75134E+20,3.86536E+19,-2.16862E+20,5.06559E+19,-9.06827E+19,1.47855E+19,-1.23532E+20,2.36031E+19,-1.61691E+20,3.4517E+19,-2.07046E+20,4.76543E+19,-9.18705E+19,1.49026E+19,-1.31607E+20,2.56518E+19,-1.80038E+20,3.94976E+19,-9.1388E+19,1.4889E+19,-1.39254E+20,2.77684E+19,-9.02831E+19,1.48401E+19
51,-1.09703E+20,1.69353E+19,-1.42626E+20,2.54961E+19,-1.7513E+20,3.45229E+19,-2.12159E+20,4.46698E+19,-2.62627E+20,5.85281E+19,-1.10398E+20,1.71192E+19,-1.49899E+20,2.73003E+19,-1.95951E+20,3.98979E+19,-2.50759E+20,5.50641E+19,-1.11832E+20,1.72545E+19,-1.5966E+20,2.9666E+19,-2.18119E+20,4.56495E+19,-1.11135E+20,1.72378E+19,-1.68823E+20,3.21093E+19,-1.09693E+20,1.71797E+19
52,-1.33374E+20,1.96924E+19,-1.72866E+20,2.96201E+19,-2.12024E+20,4.00842E+19,-2.56747E+20,5.18504E+19,-3.17728E+20,6.79245E+19,-1.34237E+20,1.99057E+19,-1.81725E+20,3.17133E+19,-2.37273E+20,4.63208E+19,-3.03464E+20,6.39089E+19,-1.35967E+20,2.00624E+19,-1.93518E+20,3.44574E+19,-2.64042E+20,5.29925E+19,-1.35025E+20,2.00419E+19,-2.04505E+20,3.72904E+19,-1.33137E+20,1.99722E+19
53,-1.61929E+20,2.29681E+19,-2.09288E+20,3.45178E+19,-2.56433E+20,4.6688E+19,-3.10405E+20,6.0377E+19,-3.84027E+20,7.9082E+19,-1.62967E+20,2.32158E+19,-2.20018E+20,3.69537E+19,-2.86958E+20,5.39473E+19,-3.66814E+20,7.44111E+19,-1.65054E+20,2.33979E+19,-2.3425E+20,4.01471E+19,-3.19249E+20,6.17113E+19,-1.63804E+20,2.33724E+19,-2.47417E+20,4.34424E+19,-1.61364E+20,2.32902E+19
54,-1.96239E+20,2.68443E+19,-2.52978E+20,4.03111E+19,-3.09673E+20,5.44983E+19,-3.74718E+20,7.04608E+19,-4.63477E+20,9.22771E+19,-1.97486E+20,2.71328E+19,-2.65953E+20,4.31523E+19,-3.46521E+20,6.29671E+19,-4.42733E+20,8.68312E+19,-2E+20,2.73447E+19,-2.83106E+20,4.68766E+19,-3.85422E+20,7.20226E+19,-1.98369E+20,2.7313E+19,-2.98872E+20,5.07185E+19,-1.95251E+20,2.72119E+19
55,-2.37339E+20,3.14167E+19,-3.05234E+20,4.71419E+19,-3.73316E+20,6.37057E+19,-4.5158E+20,8.23477E+19,-5.58415E+20,1.07831E+20,-2.38836E+20,3.17531E+19,-3.20896E+20,5.04608E+19,-4.1772E+20,7.36001E+19,-5.33456E+20,1.01472E+20,-2.41861E+20,3.2E+19,-3.41537E+20,5.48108E+19,-4.6451E+20,8.41778E+19,-2.39764E+20,3.19609E+19,-3.60402E+20,5.92966E+19,-2.35805E+20,3.18386E+19
56,-2.86434E+20,3.67956E+19,-3.67563E+20,5.5174E+19,-4.49185E+20,7.45304E+19,-5.43188E+20,9.63216E+19,-6.71549E+20,1.26116E+20,-2.88229E+20,3.73416E+19,-3.86431E+20,5.91154E+19,-5.02594E+20,8.61335E+19,-6.41571E+20,1.18708E+20,-2.91861E+20,3.74761E+19,-4.11225E+20,6.41397E+19,-5.58776E+20,9.84673E+19,-2.89186E+20,3.74271E+19,-4.33756E+20,6.93814E+19,-2.84202E+20,3.72832E+19
57,-3.44915E+20,4.31079E+19,-4.41704E+20,6.45958E+19,-5.39385E+20,8.72255E+19,-6.52079E+20,1.12709E+20,-8.06006E+20,1.47557E+20,-3.47289E+20,4.35659E+19,-4.64511E+20,6.91342E+19,-6.03576E+20,1.00761E+20,-7.7012E+20,1.38865E+20,-3.51417E+20,4.3902E+19,-4.94114E+20,7.50818E+19,-6.70829E+20,1.15225E+20,-3.48034E+20,4.38413E+19,-5.20979E+20,8.12095E+19,-3.41803E+20,4.36638E+19
58,-4.14385E+20,5.04991E+19,-5.29663E+20,7.56229E+19,-6.46343E+20,1.02081E+20,-7.81175E+20,1.31883E+20,-9.65389E+20,1.72645E+20,-4.17228E+20,5.10337E+19,-5.57024E+20,8.09313E+19,-7.23241E+20,1.17916E+20,-9.22456E+20,1.6248E+20,-4.22193E+20,5.14256E+19,-5.92543E+20,8.78872E+19,-8.03926E+20,1.34833E+20,-4.17915E+20,5.13506E+19,-6.24424E+20,9.50511E+19,-4.10183E+20,5.11369E+19
59,-4.96694E+20,5.91342E+19,-6.33745E+20,8.85014E+19,-7.72849E+20,1.19427E+20,-9.33837E+20,1.54271E+20,-1.15384E+21,2.01936E+20,-5.00446E+20,5.97561E+19,-6.66662E+20,9.4708E+19,-8.64869E+20,1.37946E+20,-1.10266E+21,1.90052E+20,-5.06015E+20,6.0215E+19,-7.08911E+20,1.02842E+20,-9.61086E+20,1.57728E+20,-5.00768E+20,6.01227E+19,-7.46931E+20,1.11214E+20,-4.91135E+20,5.98662E+19
60,-5.93959E+20,6.92054E+19,-7.56596E+20,1.03513E+20,-9.22102E+20,1.39643E+20,-1.11392E+21,1.8036E+20,-1.37611E+21,2.36067E+20,-5.98009E+20,6.99337E+19,-7.95714E+20,1.10768E+20,-1.03175E+21,1.6129E+20,-1.31504E+21,2.22182E+20,-6.05066E+20,7.04653E+19,-8.46254E+20,1.20271E+20,-1.14648E+21,1.84408E+20,-5.9857E+20,7.03519E+19,-8.91353E+20,1.30052E+20,-5.86746E+20,7.00437E+19
61,-7.08667E+20,8.12777E+19,-9.01293E+20,1.21065E+20,-1.09777E+21,1.63225E+20,-1.32585E+21,2.1075E+20,-1.63764E+21,2.75833E+20,-7.14038E+20,8.17702E+19,-9.48196E+20,1.29447E+20,-1.22848E+21,1.88439E+20,-1.56516E+21,2.59546E+20,-7.21894E+20,8.2393E+19,-1.00829E+21,1.40546E+20,-1.36548E+21,2.15437E+20,-7.13821E+20,8.22543E+19,-1.06135E+21,1.51963E+20,-6.99366E+20,8.18948E+19
62,-8.43942E+20,9.45386E+19,-1.07135E+21,1.41254E+20,-1.30412E+21,1.90451E+20,-1.57469E+21,2.45921E+20,-1.94472E+21,3.21837E+20,-8.59282E+20,9.5571E+19,-1.13214E+21,1.51162E+20,-1.46251E+21,2.19968E+20,-1.86078E+21,3.02925E+20,-8.59191E+20,9.62474E+19,-1.19828E+21,1.64086E+20,-1.62177E+21,2.51458E+20,-8.49247E+20,9.60782E+19,-1.26082E+21,1.77401E+20,-8.31702E+20,9.56431E+19
63,-1.00216E+21,1.10441E+20,-1.27046E+21,1.64894E+20,-1.54571E+21,2.22182E+20,-1.86606E+21,2.8679E+20,-2.30423E+21,3.75225E+20,-1.02038E+21,1.11644E+20,-1.34254E+21,1.76441E+20,-1.73338E+21,2.56584E+20,-2.20486E+21,3.5321E+20,-1.02013E+21,1.12433E+20,-1.42077E+21,1.91504E+20,-1.92187E+21,2.93283E+20,-1.00797E+21,1.12251E+20,-1.49451E+21,2.07036E+20,-9.8667E+20,1.11724E+20
64,-1.18841E+21,1.28587E+20,-1.50383E+21,1.91944E+20,-1.82846E+21,2.58668E+20,-2.20685E+21,3.33933E+20,-2.72455E+21,4.36969E+20,-1.20922E+21,1.29992E+20,-1.58886E+21,2.05392E+20,-2.0502E+21,2.98739E+20,-2.60701E+21,4.11312E+20,-1.20876E+21,1.30899E+20,-1.68119E+21,2.22926E+20,-2.27277E+21,3.41473E+20,-1.19403E+21,1.3065E+20,-1.76801E+21,2.4098E+20,-1.16832E+21,1.30024E+20
65,-1.40502E+21,1.63264E+20,-1.77575E+21,2.281E+20,-2.15801E+21,3.0349E+20,-2.60404E+21,3.90869E+20,-3.21439E+21,5.1104E+20,-1.42956E+21,1.51328E+20,-1.87605E+21,2.38983E+20,-2.41954E+21,3.4752E+20,-3.07584E+21,4.78425E+20,-1.42882E+21,1.52376E+20,-1.98481E+21,2.59369E+20,-2.68182E+21,3.97213E+20,-1.41109E+21,1.52074E+20,-2.08679E+21,2.80354E+20,-1.38008E+21,1.5133E+20
66,-1.67647E+21,1.74255E+20,-2.10178E+21,2.59655E+20,-2.54744E+21,3.49641E+20,-3.07108E+21,4.51251E+20,-3.78839E+21,5.90448E+20,-1.68636E+21,1.76031E+20,-2.21039E+21,2.77747E+20,-2.84932E+21,4.03767E+20,-3.62129E+21,5.55793E+20,-1.68525E+21,1.77232E+20,-2.33824E+21,3.01412E+20,-3.15778E+21,4.61469E+20,-1.66391E+21,1.76849E+20,-2.4578E+21,3.25754E+20,-1.62671E+21,1.75941E+20
67,-1.97321E+21,2.02189E+20,-2.47098E+21,3.0129E+20,-2.99368E+21,4.05654E+20,-3.60843E+21,5.23504E+20,-4.45069E+21,6.84963E+20,-1.98483E+21,2.04245E+20,-2.59872E+21,3.22268E+20,-3.34836E+21,4.6844E+20,-4.25451E+21,6.44774E+20,-1.98328E+21,2.05642E+20,-2.74871E+21,3.49722E+20,-3.71037E+21,5.35381E+20,-1.95851E+21,2.0521E+20,-2.889E+21,3.77969E+20,-1.91323E+21,2.04168E+20
68,-2.3175E+21,2.34416E+20,-2.89896E+21,3.49168E+20,-3.51078E+21,4.70021E+20,-4.23104E+21,6.06521E+20,-5.21799E+21,7.93552E+20,-2.33112E+21,2.36792E+20,-3.04888E+21,3.73466E+20,-3.92663E+21,5.42759E+20,-4.98815E+21,7.47004E+20,-2.32902E+21,2.38402E+20,-3.22448E+21,4.05262E+20,-4.35065E+21,6.20296E+20,-2.29941E+21,2.37886E+20,-3.38834E+21,4.37968E+20,-2.24546E+21,2.36658E+20
69,-2.7161E+21,2.71395E+20,-3.39405E+21,4.04086E+20,-4.10878E+21,5.43841E+20,-4.95096E+21,7.01724E+20,-6.10515E+21,9.18078E+20,-2.73221E+21,2.74138E+20,-3.57023E+21,4.3219E+20,-4.59681E+21,6.27989E+20,-5.83889E+21,8.64238E+20,-2.72926E+21,2.75989E+20,-3.77482E+21,4.68964E+20,-5.09103E+21,7.17677E+20,-2.69397E+21,2.75375E+20,-3.96586E+21,5.06781E+20,-2.62991E+21,2.73929E+20
70,-3.17664E+21,3.13755E+20,-3.96564E+21,4.66975E+20,-4.79898E+21,6.28363E+20,-5.78179E+21,8.10724E+20,-7.12887E+21,1.06065E+21,-3.1955E+21,3.16917E+20,-4.17158E+21,4.99437E+20,-5.36896E+21,7.25576E+20,-6.81828E+21,9.98459E+20,-3.19161E+21,3.19018E+20,-4.41012E+21,5.4189E+20,-5.94545E+21,8.2916E+20,-3.14977E+21,3.18315E+20,-4.6326E+21,5.85574E+20,-3.07388E+21,3.16617E+20


==> anc/Strontium/FinalC6s/Strontium3D3nonsymmsC6.csv <==
n,(3;3)(3;3),,(3;2)(3;2),,(3;1)(3;1),,(3;0)(3;0),,(3;-1)(3;-1),,(3;-2)(3;-2),,(3;-3)(3;-3),,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(3;-3)(0;0),,(3;-3)(1;-1),,(3;-3)(2;-2),,(2;-2)(1;-1),,(2;-2)(0;0),,(1;-1)(0;0),,(3;-2)(2;-1),,(3;-2)(1;0),,(2;-1)(1;0),,(3;-1)(2;0),,(3;-1)(1;1),,(2;0)(1;1),,(2;1)(3;0),,(3;1)(2;2),
30,-1.22161E+17,3.57435E+16,-1.15377E+17,3.37423E+16,-1.03705E+17,3.03188E+16,-8.71462E+16,2.54715E+16,-6.56999E+16,1.91995E+16,-3.93662E+16,1.1502E+16,-8.14515E+15,2.37881E+15,-1.39357E+17,4.07584E+16,-1.48677E+17,4.34851E+16,-1.43338E+17,4.19224E+16,-1.2334E+17,3.60704E+16,-8.86829E+16,2.59294E+16,-1.73127E+17,5.06444E+16,-1.77054E+17,5.17951E+16,-1.60458E+17,4.6937E+16,-1.88292E+17,5.50862E+16,0,0,-3.32412E+15,1.06431E+15,2.52344E+16,4.62324E+15,5.97859E+16,1.33731E+16,-6.64825E+15,2.12863E+15,8.23803E+16,1.94511E+16,3.78651E+16,8.932E+15,-5.15331E+15,1.47486E+15,6.95163E+16,1.7197E+16,5.17863E+16,1.27312E+16,-5.64515E+15,1.61563E+15,7.75004E+16,1.94803E+16,-5.15331E+15,1.90533E+15,6.5089E+16,1.71033E+16
31,-1.41149E+17,3.35292E+16,-1.33308E+17,3.16524E+16,-1.19821E+17,2.84413E+16,-1.00688E+17,2.38944E+16,-7.59086E+16,1.8011E+16,-4.54829E+16,1.07904E+16,-9.41099E+15,2.23257E+15,-1.61016E+17,3.82344E+16,-1.71785E+17,4.07925E+16,-1.65617E+17,3.93269E+16,-1.4251E+17,3.38375E+16,-1.02466E+17,2.43246E+16,-2.00036E+17,4.75087E+16,-2.04574E+17,4.85883E+16,-1.85399E+17,4.4031E+16,-2.1756E+17,5.16755E+16,0,0,-3.80295E+15,1.10514E+15,3.03139E+16,1.80323E+15,7.08056E+16,8.54026E+15,-7.6059E+15,2.21134E+15,9.71362E+16,1.37351E+16,4.61306E+16,7.18844E+15,-5.99793E+15,1.44962E+15,8.38224E+16,1.46521E+16,6.25294E+16,1.07702E+16,-6.5704E+15,1.58798E+15,9.31143E+16,1.68963E+16,-5.29423E+15,1.49655E+15,7.77563E+16,1.52365E+16
32,-1.73098E+17,6.5745E+16,-1.6348E+17,7.74389E+16,-1.4694E+17,8.55807E+16,-1.23475E+17,9.01311E+16,-9.3087E+16,9.1085E+16,-5.57752E+16,8.84609E+16,-1.15398E+16,8.23074E+16,-1.97459E+17,9.9574E+16,-2.10666E+17,1.13557E+17,-2.03101E+17,1.19398E+17,-1.74764E+17,1.17119E+17,-1.25656E+17,1.06768E+17,-2.45312E+17,1.30697E+17,-2.50876E+17,1.36993E+17,-2.27361E+17,1.32457E+17,-2.66802E+17,1.42881E+17,0,0,-4.29099E+15,1.21519E+15,3.96735E+16,1.80592E+15,8.90077E+16,9.44948E+15,-8.58197E+15,2.43038E+15,1.2054E+17,1.52221E+16,6.02001E+16,5.98196E+15,-7.34199E+15,1.61435E+15,1.07884E+17,1.34515E+16,8.7064E+16,9.34899E+15,-6.86815E+15,1.84624E+15,1.2535E+17,1.55469E+16,-6.38624E+15,1.7913E+15,9.8469E+16,1.49827E+16
33,-2.18728E+17,2.56504E+17,-2.06574E+17,2.41439E+17,-1.85673E+17,2.16556E+17,-1.56023E+17,1.81853E+17,-1.17624E+17,1.37329E+17,-7.04775E+16,8.29876E+16,-1.45822E+16,1.89001E+16,-2.4951E+17,2.91102E+17,-2.66198E+17,3.10352E+17,-2.56639E+17,2.99163E+17,-2.20833E+17,2.57533E+17,-1.58779E+17,1.85465E+17,-3.09977E+17,3.61348E+17,-3.17009E+17,3.69549E+17,-2.87294E+17,3.34938E+17,-3.37132E+17,3.93011E+17,0,0,-5.13719E+15,1.47416E+15,5.54085E+16,491942000000000,1.19746E+17,7.66738E+15,-1.02744E+16,2.94832E+15,1.60134E+17,1.39018E+16,8.13892E+16,4.44814E+15,-9.19916E+15,1.93069E+15,1.43604E+17,1.22421E+16,1.07556E+17,8.71259E+15,-1.00772E+16,2.11496E+15,1.57855E+17,1.52268E+16,-7.5952E+15,2.03595E+15,1.28874E+17,1.52419E+16
34,557058000000,5.74972E+16,402473000000,5.05674E+16,234267000000,4.3102E+16,52440500000,3.47991E+16,-143007000000,2.54114E+16,-352076000000,1.4744E+16,-574766000000,2.72669E+15,438842000000,6.17581E+16,410360000000,6.60865E+16,317027000000,6.34453E+16,158843000000,5.38408E+16,-64191300000,3.73198E+16,490863000000,7.88996E+16,475778000000,8.11456E+16,365105000000,7.27508E+16,528695000000,8.70794E+16,0,0,-6.56754E+15,1.81885E+15,8.70627E+16,3.22042E+15,1.80131E+17,4.58108E+15,-1.31351E+16,3.63769E+15,2.37174E+17,1.12346E+16,1.12152E+17,1.95524E+15,-1.16508E+16,2.41783E+15,1.94706E+17,1.00389E+16,1.46157E+17,6.81712E+15,-1.27628E+16,2.64862E+15,2.12754E+17,1.37632E+16,-9.2854E+15,2.57286E+15,1.71634E+17,1.5378E+16
35,-2.60145E+16,2.29087E+17,-2.00177E+16,3.29936E+17,-1.26117E+16,4.15151E+17,-3.79662E+15,4.83262E+17,6.42763E+15,5.33267E+17,1.8061E+16,5.64891E+17,3.11036E+16,5.78181E+17,-4.32731E+16,4.94264E+17,-5.46878E+16,6.11892E+17,-5.42617E+16,6.77909E+17,-4.19949E+16,6.91631E+17,-1.78873E+16,6.52974E+17,-7.86641E+16,7.39295E+17,-8.45407E+16,7.95718E+17,-7.23177E+16,7.79298E+17,-9.46337E+16,8.35086E+17,0,0,-7.29669E+15,2.42517E+15,1.1911E+17,8.00761E+15,2.37432E+17,1.63639E+15,-1.45934E+16,4.85035E+15,3.08268E+17,7.63012E+15,1.56072E+17,3.26772E+15,-1.48148E+16,3.12659E+15,2.66621E+17,5.72678E+15,2.00597E+17,3.2727E+15,-1.62288E+16,3.42503E+15,2.89571E+17,1.0435E+16,-1.13808E+16,3.35046E+15,2.30856E+17,1.45122E+16
36,6.60268E+16,5.57255E+16,1.40778E+17,7.23419E+16,2.07489E+17,8.53759E+16,2.66158E+17,9.4825E+16,3.16785E+17,1.00688E+17,3.59372E+17,1.02965E+17,3.93917E+17,1.01657E+17,2.0069E+17,9.5116E+16,2.5121E+17,1.10825E+17,2.92338E+17,1.19464E+17,3.24074E+17,1.21034E+17,3.46419E+17,1.15534E+17,2.84729E+17,1.27119E+17,3.08046E+17,1.34277E+17,3.21161E+17,1.3231E+17,3.13282E+17,1.41159E+17,0,0,-9.04303E+15,3.25971E+15,1.60571E+17,1.7025E+16,3.15847E+17,1.11451E+16,-1.80861E+16,6.51943E+15,4.07955E+17,3.87535E+15,2.18128E+17,1.15141E+16,-1.8837E+16,4.13931E+15,3.66843E+17,4.19897E+15,3.06129E+17,6.41404E+15,-1.52475E+16,4.88482E+15,4.23962E+17,2.97144E+15,-1.39249E+16,6.58665E+15,3.12302E+17,1.22066E+16
37,1.18199E+17,1.85801E+17,2.29145E+17,2.07295E+17,3.27271E+17,2.19258E+17,4.12576E+17,2.21674E+17,4.85063E+17,2.14548E+17,5.44729E+17,1.97911E+17,5.91575E+17,1.7184E+17,3.22698E+17,2.62864E+17,3.99869E+17,2.95555E+17,4.60658E+17,3.05372E+17,5.05064E+17,2.92331E+17,5.33088E+17,2.56472E+17,4.53948E+17,3.41011E+17,4.89507E+17,3.55617E+17,5.06546E+17,3.39383E+17,4.99123E+17,3.72368E+17,0,0,-1.08028E+16,4.40548E+15,2.28889E+17,3.10694E+16,4.39096E+17,2.83891E+16,-2.16056E+16,8.81096E+15,5.61485E+17,2.01603E+16,3.05115E+17,2.57342E+16,-2.3889E+16,5.58151E+15,5.05515E+17,1.92946E+16,4.23749E+17,1.98016E+16,-1.85494E+16,6.60887E+15,5.82034E+17,1.33887E+16,-1.69331E+16,9.07994E+15,4.23113E+17,6.65109E+15
38,3.54501E+17,1.05481E+17,5.08727E+17,1.51341E+17,6.36799E+17,1.89425E+17,7.38715E+17,2.19725E+17,8.14476E+17,2.4224E+17,8.64083E+17,2.56968E+17,8.87534E+17,2.6391E+17,6.82431E+17,2.03087E+17,8.10344E+17,2.41183E+17,8.92466E+17,2.65621E+17,9.28796E+17,2.76398E+17,9.19335E+17,2.73513E+17,9.26317E+17,2.75766E+17,9.84716E+17,2.93164E+17,9.85543E+17,2.93374E+17,1.01547E+18,3.02345E+17,0,0,-1.22813E+16,6.15845E+15,3.41416E+17,5.78561E+16,6.34527E+17,6.46635E+16,-2.45626E+16,1.23169E+16,8.00732E+17,5.91793E+16,4.26139E+17,4.93837E+16,-3.01595E+16,7.63073E+15,6.96098E+17,4.63192E+16,5.27131E+17,3.89089E+16,-3.30381E+16,8.35904E+15,7.4282E+17,3.46222E+16,-2.04351E+16,8.26138E+15,5.73223E+17,7.2402E+15
39,5.18828E+17,1.68396E+17,7.44452E+17,2.41349E+17,9.31805E+17,3.01906E+17,1.08089E+18,3.50055E+17,1.19169E+18,3.85794E+17,1.26423E+18,4.09121E+17,1.2985E+18,4.20035E+17,9.9861E+17,3.23788E+17,1.18576E+18,3.84447E+17,1.30589E+18,4.23313E+17,1.35902E+18,4.4038E+17,1.34513E+18,4.35648E+17,1.35545E+18,4.39576E+17,1.4409E+18,4.67275E+17,1.44208E+18,4.67543E+17,1.4859E+18,4.81931E+17,0,0,-1.49187E+16,8.95561E+15,4.58975E+17,1.08759E+17,8.44525E+17,1.33675E+17,-2.98374E+16,1.79112E+16,1.06117E+18,1.31923E+17,5.93419E+17,8.76669E+16,-3.78606E+16,1.05627E+16,9.56529E+17,9.13555E+16,7.2578E+17,7.49717E+16,-4.14742E+16,1.15709E+16,1.01518E+18,7.5077E+16,-2.441E+16,1.14339E+16,7.75568E+17,2.82558E+16
40,4.89031E+17,6.14025E+17,8.30114E+17,7.03514E+17,1.12628E+18,7.61931E+17,1.37753E+18,7.88798E+17,1.58387E+18,7.84132E+17,1.74529E+18,7.48357E+17,1.8618E+18,6.82517E+17,1.14653E+18,8.98638E+17,1.39739E+18,1.01815E+18,1.5827E+18,1.06222E+18,1.70245E+18,1.03119E+18,1.75665E+18,9.25869E+17,1.59056E+18,1.17316E+18,1.7058E+18,1.22683E+18,1.74309E+18,1.17933E+18,1.74683E+18,1.28176E+18,0,0,-1.70692E+16,1.17229E+16,6.4401E+17,1.43755E+17,1.16439E+18,1.77154E+17,-3.41384E+16,2.34458E+16,1.45188E+18,1.75154E+17,8.23083E+17,1.47618E+17,-4.7206E+16,1.48764E+16,1.31028E+18,1.62762E+17,1.10657E+18,1.39143E+17,-3.15352E+16,1.76019E+16,1.48803E+18,1.46528E+17,-2.87882E+16,2.39938E+16,1.04688E+18,6.37308E+16
41,1.0777E+18,3.93701E+17,1.54538E+18,5.73931E+17,1.93363E+18,7.24515E+17,2.24245E+18,8.45427E+17,2.47185E+18,9.36661E+17,2.62182E+18,9.98213E+17,2.69236E+18,1.03008E+18,2.07268E+18,7.72403E+17,2.46082E+18,9.19795E+17,2.7098E+18,1.01608E+18,2.81963E+18,1.06124E+18,2.7903E+18,1.05528E+18,2.81302E+18,1.05113E+18,2.99022E+18,1.11849E+18,2.99242E+18,1.12185E+18,3.08369E+18,1.15263E+18,0,0,-1.90955E+16,1.57185E+16,8.98051E+17,2.33652E+17,1.59859E+18,3.05764E+17,-3.81911E+16,3.14369E+16,1.97942E+18,3.16773E+17,1.13624E+18,2.50752E+17,-5.83909E+16,1.99252E+16,1.7878E+18,2.93063E+17,1.51138E+18,2.44633E+17,-3.65934E+16,2.35977E+16,2.02018E+18,2.71479E+17,-2.54097E+16,2.21159E+16,1.40863E+18,1.38452E+17
42,1.53611E+18,6.24499E+17,2.19934E+18,9.01769E+17,2.7496E+18,1.13277E+18,3.18687E+18,1.31739E+18,3.51117E+18,1.45559E+18,3.72249E+18,1.54736E+18,3.82083E+18,1.5927E+18,2.94888E+18,1.21142E+18,3.50014E+18,1.44027E+18,3.85313E+18,1.58826E+18,4.00786E+18,1.65542E+18,3.96431E+18,1.64176E+18,4.00124E+18,1.64631E+18,4.25289E+18,1.75085E+18,4.25509E+18,1.75387E+18,4.38614E+18,1.80505E+18,0,0,-2.05875E+16,2.24437E+16,1.24336E+18,3.63849E+17,2.18206E+18,4.87429E+17,-4.1175E+16,4.48874E+16,2.68435E+18,5.13701E+17,1.55931E+18,3.98279E+17,-7.14338E+16,2.86477E+16,2.42652E+18,4.75223E+17,2.05259E+18,3.9246E+17,-4.14466E+16,3.37624E+16,2.72804E+18,4.43611E+17,-2.70635E+16,3.16654E+16,1.88646E+18,2.38328E+17
43,2.09133E+18,1.04988E+18,3.0279E+18,1.46517E+18,3.80832E+18,1.80839E+18,4.43258E+18,2.07831E+18,4.90069E+18,2.27453E+18,5.21264E+18,2.39693E+18,5.36845E+18,2.44553E+18,4.06836E+18,1.95744E+18,4.83828E+18,2.3146E+18,5.33768E+18,2.53674E+18,5.56653E+18,2.62411E+18,5.52486E+18,2.5772E+18,5.52909E+18,2.64955E+18,5.88073E+18,2.81265E+18,5.89322E+18,2.80399E+18,6.06175E+18,2.90473E+18,0,0,-2.32755E+16,3.62461E+16,1.72422E+18,6.07333E+17,2.99783E+18,8.24668E+17,-4.65511E+16,7.24923E+16,3.67188E+18,8.78418E+17,2.15211E+18,6.04292E+17,-8.94927E+16,4.4826E+16,3.32083E+18,7.22137E+17,2.80536E+18,5.93778E+17,-4.89492E+16,5.21667E+16,3.714E+18,6.73372E+17,-4.46839E+16,6.6365E+16,2.55639E+18,3.68256E+17
44,2.97434E+18,1.49036E+18,4.27681E+18,2.13503E+18,5.35929E+18,2.67007E+18,6.22177E+18,3.0954E+18,6.86425E+18,3.41102E+18,7.28674E+18,3.61692E+18,7.48923E+18,3.71308E+18,5.73895E+18,2.86329E+18,6.81689E+18,3.39912E+18,7.51064E+18,3.74241E+18,7.8202E+18,3.89314E+18,7.74557E+18,3.8513E+18,7.79179E+18,3.88602E+18,8.28397E+18,4.13067E+18,8.29344E+18,4.13304E+18,8.54175E+18,4.2601E+18,0,0,-2.19284E+16,4.81671E+16,2.34917E+18,9.45855E+17,4.03224E+18,1.31961E+18,-4.38568E+16,9.63342E+16,4.90886E+18,1.42946E+18,2.90993E+18,9.65157E+17,-1.06046E+17,5.87262E+16,4.44384E+18,1.18319E+18,3.75554E+18,9.62973E+17,-5.12121E+16,6.85338E+16,4.94495E+18,1.11413E+18,-2.74793E+16,6.39335E+16,3.3766E+18,6.35391E+17
45,4.12283E+18,2.24151E+18,5.92382E+18,3.21528E+18,7.42017E+18,4.02391E+18,8.61189E+18,4.66729E+18,9.49897E+18,5.14539E+18,1.00814E+19,5.45821E+18,1.03592E+19,5.60573E+18,7.94774E+18,4.31292E+18,9.43927E+18,5.12114E+18,1.03984E+19,5.6398E+18,1.08251E+19,5.86886E+18,1.07195E+19,5.80832E+18,1.07893E+19,5.85435E+18,1.14703E+19,6.22338E+18,1.14822E+19,6.22822E+18,1.18276E+19,6.41792E+18,0,0,-1.94689E+16,6.39617E+16,3.19275E+18,1.30325E+18,5.42508E+18,1.83119E+18,-3.89378E+16,1.27923E+17,6.5724E+18,1.99295E+18,3.93377E+18,2.08529E+18,-1.263E+17,1.65328E+17,5.95451E+18,2.43693E+18,5.02919E+18,1.49173E+18,-5.30257E+16,9.6781E+16,6.59265E+18,1.74351E+18,-2.30087E+16,9.0151E+16,4.47497E+18,1.01907E+18
46,5.66411E+18,3.35914E+18,8.13596E+18,4.82013E+18,1.01895E+19,6.03354E+18,1.18246E+19,6.99921E+18,1.30415E+19,7.71712E+18,1.38399E+19,8.18724E+18,1.42201E+19,8.40955E+18,1.09149E+19,6.46566E+18,1.29626E+19,7.6776E+18,1.42789E+19,8.45576E+18,1.48639E+19,8.80008E+18,1.47176E+19,8.71056E+18,1.48165E+19,8.77643E+18,1.57514E+19,9.3298E+18,1.57672E+19,9.33768E+18,1.62423E+19,9.62116E+18,0,0,-1.39638E+16,9.04833E+16,4.31437E+18,1.96454E+18,7.26509E+18,2.79196E+18,-2.79276E+16,1.80967E+17,8.7628E+18,3.06105E+18,6.03406E+18,2.31009E+18,-4.72183E+16,1.25215E+17,8.67975E+18,2.87928E+18,6.70443E+18,2.28037E+18,-5.17216E+16,1.37174E+17,8.75292E+18,2.68552E+18,-1.41238E+16,1.2788E+17,5.91E+18,1.59821E+18
47,7.72267E+18,5.00898E+18,1.1091E+19,7.18826E+18,1.38892E+19,8.99833E+18,1.6117E+19,1.0439E+19,1.77747E+19,1.15102E+19,1.88621E+19,1.22119E+19,1.93793E+19,1.25441E+19,1.48787E+19,9.64179E+18,1.76693E+19,1.1449E+19,1.9463E+19,1.26097E+19,2.02597E+19,1.31237E+19,2.00594E+19,1.29911E+19,2.01964E+19,1.30871E+19,2.14705E+19,1.39123E+19,2.14916E+19,1.39245E+19,2.21397E+19,1.43465E+19,0,0,-3.94667E+15,1.28237E+17,5.79635E+18,2.94058E+18,9.68162E+18,4.21744E+18,-7.89334E+15,2.56475E+17,1.16306E+19,4.65087E+18,8.04464E+18,3.47521E+18,-4.14684E+16,1.77802E+17,1.15053E+19,4.36415E+18,8.89543E+18,3.4516E+18,-4.5421E+16,1.94785E+17,1.15696E+19,4.08899E+18,1.43258E+15,1.81449E+17,7.77494E+18,2.46758E+18
48,1.04558E+19,7.43373E+18,1.50146E+19,1.0668E+19,1.88015E+19,1.33544E+19,2.18165E+19,1.54926E+19,2.40595E+19,1.70826E+19,2.55307E+19,1.81243E+19,2.62299E+19,1.86178E+19,2.01414E+19,1.43083E+19,2.39186E+19,1.69898E+19,2.63461E+19,1.87122E+19,2.7424E+19,1.94755E+19,2.71522E+19,1.92795E+19,2.73394E+19,1.94199E+19,2.90639E+19,2.06442E+19,2.90921E+19,2.06627E+19,2.99698E+19,2.12882E+19,0,0,1.2504E+16,1.81979E+17,7.74351E+18,4.37545E+18,1.28392E+19,6.32239E+18,2.50081E+16,3.63957E+17,1.5367E+19,7.00493E+18,1.06706E+19,5.70296E+18,-2.88758E+16,3.95304E+17,1.518E+19,6.98258E+18,1.17469E+19,5.18251E+18,-3.16241E+16,2.76935E+17,1.52248E+19,6.16875E+18,2.69194E+16,2.56994E+17,1.01879E+19,3.76406E+18
49,1.40633E+19,1.09861E+19,2.01933E+19,1.57652E+19,2.52852E+19,1.97348E+19,2.9339E+19,2.28944E+19,3.23548E+19,2.5244E+19,3.43324E+19,2.67835E+19,3.5272E+19,2.75128E+19,2.70876E+19,2.11431E+19,3.21667E+19,2.51047E+19,3.54308E+19,2.76497E+19,3.68798E+19,2.87778E+19,3.65137E+19,2.8489E+19,3.6767E+19,2.86943E+19,3.90859E+19,3.05031E+19,3.91235E+19,3.05309E+19,4.03042E+19,3.14543E+19,0,0,3.79187E+16,2.5853E+17,1.02884E+19,6.47799E+18,1.69451E+19,9.41851E+18,7.58373E+16,5.17061E+17,2.02128E+19,1.04754E+19,1.24977E+19,9.28657E+18,-2.23547E+17,5.75152E+17,1.83671E+19,1.13515E+19,1.54407E+19,7.73015E+18,-6.98687E+15,3.94145E+17,1.9947E+19,9.23684E+18,6.52312E+16,3.65166E+17,1.32968E+19,5.68676E+18
50,1.87978E+19,1.61793E+19,2.69898E+19,2.32158E+19,3.37943E+19,2.90604E+19,3.92114E+19,3.37124E+19,4.32411E+19,3.71718E+19,4.58835E+19,3.94384E+19,4.71384E+19,4.05123E+19,3.62034E+19,3.11323E+19,4.29912E+19,3.69642E+19,4.7353E+19,4.07108E+19,4.92891E+19,4.23721E+19,4.87992E+19,4.19479E+19,4.91391E+19,4.22477E+19,5.2238E+19,4.49103E+19,5.2288E+19,4.49517E+19,5.38663E+19,4.63101E+19,0,0,7.56073E+16,3.67708E+17,1.35977E+19,9.55172E+18,2.22596E+19,1.39593E+19,1.51215E+17,7.35417E+17,2.64696E+19,1.55752E+19,1.64798E+19,1.12732E+19,-2.46422E+17,4.9463E+17,2.40694E+19,1.4411E+19,2.02044E+19,1.14686E+19,3.2928E+16,5.61559E+17,2.60217E+19,1.37476E+19,1.21898E+17,5.19009E+17,1.72864E+19,8.52614E+18
51,2.4978E+19,2.37642E+19,3.58611E+19,3.40963E+19,4.4901E+19,4.2678E+19,5.20975E+19,4.95086E+19,5.74506E+19,5.4588E+19,6.09605E+19,5.79161E+19,6.2627E+19,5.94928E+19,4.81019E+19,4.57181E+19,5.71197E+19,5.42799E+19,6.29144E+19,5.97807E+19,6.54861E+19,6.22203E+19,6.48348E+19,6.15987E+19,6.52876E+19,6.20357E+19,6.94046E+19,6.59444E+19,6.94708E+19,6.6006E+19,7.1568E+19,6.79991E+19,0,0,1.29868E+17,5.31779E+17,1.78804E+19,1.43005E+19,2.91081E+19,2.09991E+19,2.59736E+17,1.06356E+18,3.45141E+19,2.34981E+19,2.41847E+19,1.68018E+19,8.57448E+16,7.31239E+17,3.39367E+19,2.14967E+19,2.63217E+19,1.69438E+19,9.39519E+16,8.01071E+17,3.3804E+19,2.03647E+19,2.01894E+17,7.39766E+17,2.23782E+19,1.27071E+19
52,3.30034E+19,3.48351E+19,4.7381E+19,4.99743E+19,5.93232E+19,6.25486E+19,6.88301E+19,7.2557E+19,7.59016E+19,7.99993E+19,8.05378E+19,8.48754E+19,8.27386E+19,8.71852E+19,6.35522E+19,6.7E+19,7.54654E+19,7.95429E+19,8.31206E+19,8.76021E+19,8.65177E+19,9.11773E+19,8.56568E+19,9.02684E+19,8.6256E+19,9.09038E+19,9.16949E+19,9.66299E+19,9.17822E+19,9.67211E+19,9.4553E+19,9.96393E+19,0,0,2.15806E+17,7.47881E+17,2.37056E+19,2.06139E+19,3.83584E+19,3.03693E+19,4.31611E+17,1.49576E+18,4.53395E+19,3.4051E+19,3.14755E+19,2.46894E+19,1.67641E+17,1.04477E+18,4.39937E+19,3.16802E+19,3.41446E+19,2.49574E+19,1.83673E+17,1.14454E+18,4.37341E+19,3.00627E+19,3.14243E+17,1.05462E+18,2.88813E+19,1.8854E+19
53,4.33743E+19,5.10236E+19,6.22669E+19,7.31892E+19,7.79592E+19,9.1599E+19,9.04513E+19,1.06252E+20,9.9743E+19,1.17148E+20,1.05834E+20,1.24286E+20,1.08726E+20,1.27667E+20,8.35165E+19,9.81118E+19,9.91708E+19,1.16473E+20,1.0923E+20,1.28271E+20,1.13693E+20,1.33506E+20,1.12562E+20,1.32178E+20,1.1335E+20,1.33102E+20,1.20497E+20,1.41484E+20,1.20611E+20,1.41618E+20,1.24253E+20,1.45888E+20,0,0,3.2385E+17,1.06917E+18,3.08606E+19,3.01908E+19,4.97072E+19,4.46178E+19,6.477E+17,2.13833E+18,5.86123E+19,5.01214E+19,4.07856E+19,3.6227E+19,2.84688E+17,1.49599E+18,5.67975E+19,4.65993E+19,4.41093E+19,3.66936E+19,3.11903E+17,1.63873E+18,5.63567E+19,4.42825E+19,4.68843E+17,1.50868E+18,3.71227E+19,2.78915E+19
54,5.67131E+19,7.47507E+19,8.14123E+19,1.07207E+20,1.01927E+20,1.34164E+20,1.18258E+20,1.55619E+20,1.30405E+20,1.71572E+20,1.38368E+20,1.82023E+20,1.42147E+20,1.86972E+20,1.09193E+20,1.43693E+20,1.29658E+20,1.70573E+20,1.42808E+20,1.87847E+20,1.48643E+20,1.95513E+20,1.47163E+20,1.93572E+20,1.48195E+20,1.94915E+20,1.57538E+20,2.07185E+20,1.57688E+20,2.07385E+20,1.62448E+20,2.13631E+20,0,0,4.70658E+17,1.533E+18,3.99942E+19,4.42183E+19,6.41468E+19,6.55237E+19,9.41317E+17,3.06601E+18,7.54701E+19,7.37246E+19,5.26274E+19,5.31421E+19,4.48419E+17,2.14791E+18,7.30371E+19,6.85014E+19,5.67537E+19,5.39198E+19,4.91217E+17,2.35292E+18,7.23424E+19,6.51751E+19,6.78586E+17,2.1638E+18,4.75276E+19,4.12011E+19
55,7.37937E+19,1.09688E+20,1.05927E+20,1.57286E+20,1.32616E+20,1.96818E+20,1.53862E+20,2.28281E+20,1.69665E+20,2.51674E+20,1.80023E+20,2.66999E+20,1.84938E+20,2.74253E+20,1.42068E+20,2.10781E+20,1.68693E+20,2.50194E+20,1.858E+20,2.75523E+20,1.93391E+20,2.86766E+20,1.91466E+20,2.83925E+20,1.92808E+20,2.85879E+20,2.04963E+20,3.03869E+20,2.05158E+20,3.04165E+20,2.11351E+20,3.13318E+20,0,0,6.67736E+17,2.2067E+18,5.16064E+19,6.4864E+19,8.24494E+19,9.63407E+19,1.33547E+18,4.4134E+18,9.68025E+19,1.0855E+20,6.76312E+19,7.80479E+19,6.73362E+17,3.09576E+18,9.35586E+19,1.00787E+20,7.27395E+19,7.93074E+19,7.3763E+17,3.39124E+18,9.25155E+19,9.59929E+19,9.59763E+17,3.11553E+18,6.0612E+19,6.09186E+19
56,9.55699E+19,1.61486E+20,1.3718E+20,2.31513E+20,1.71741E+20,2.89671E+20,1.99253E+20,3.35956E+20,2.19715E+20,3.7037E+20,2.33128E+20,3.9291E+20,2.39491E+20,4.03577E+20,1.8398E+20,3.10194E+20,2.18457E+20,3.68164E+20,2.4061E+20,4.05421E+20,2.50439E+20,4.21965E+20,2.47945E+20,4.17794E+20,2.49684E+20,4.20642E+20,2.65424E+20,4.47102E+20,2.65675E+20,4.47543E+20,2.73695E+20,4.60996E+20,0,0,9.30538E+17,3.19292E+18,6.6345E+19,9.54106E+19,1.05612E+20,1.41993E+20,1.86108E+18,6.38585E+18,1.23757E+20,1.60177E+20,8.65713E+19,1.14958E+20,9.77981E+17,4.48492E+18,1.194E+20,1.48683E+20,9.28788E+19,1.16962E+20,1.07143E+18,4.91288E+18,1.17886E+20,1.41737E+20,1.33293E+18,4.50926E+18,7.70917E+19,9.0128E+19
57,1.23231E+20,2.39022E+20,1.76878E+20,3.42587E+20,2.21436E+20,4.28595E+20,2.56905E+20,4.97044E+20,2.83285E+20,5.47933E+20,3.00576E+20,5.8126E+20,3.08778E+20,5.97027E+20,2.37214E+20,4.58914E+20,2.81663E+20,5.44624E+20,3.10223E+20,5.99714E+20,3.22895E+20,6.24184E+20,3.1968E+20,6.18032E+20,3.21922E+20,6.222E+20,3.42214E+20,6.61318E+20,3.42538E+20,6.6198E+20,3.52878E+20,6.81854E+20,0,0,1.27538E+18,4.65274E+18,8.49086E+19,1.41095E+20,1.34712E+20,2.10348E+20,2.55075E+18,9.30547E+18,1.57574E+20,2.37533E+20,1.10399E+20,1.70174E+20,1.38587E+18,6.54225E+18,1.51834E+20,2.20397E+20,1.18165E+20,1.73335E+20,1.51815E+18,7.16668E+18,1.49687E+20,2.10264E+20,1.82368E+18,6.57236E+18,9.77258E+19,1.34014E+20
58,1.58204E+20,3.56721E+20,2.27066E+20,5.11128E+20,2.84261E+20,6.39356E+20,3.29789E+20,7.41399E+20,3.63649E+20,8.17259E+20,3.85843E+20,8.66933E+20,3.9637E+20,8.90422E+20,3.04512E+20,6.84499E+20,3.61565E+20,8.12245E+20,3.98225E+20,8.94362E+20,4.14491E+20,9.30849E+20,4.10364E+20,9.21706E+20,4.13241E+20,9.27842E+20,4.39287E+20,9.86142E+20,4.39704E+20,9.87144E+20,4.52974E+20,1.01674E+21,0,0,1.7256E+18,6.8445E+18,1.08249E+20,2.10312E+20,1.71211E+20,3.14021E+20,3.45119E+18,1.3689E+19,1.99931E+20,3.54927E+20,1.40272E+20,2.53883E+20,1.92598E+18,9.63335E+18,1.92407E+20,3.29202E+20,1.49809E+20,2.58852E+20,2.10981E+18,1.05528E+19,1.89424E+20,3.14281E+20,2.38787E+18,9.74626E+18,1.23483E+20,2.00718E+20
59,2.02292E+20,5.38805E+20,2.9033E+20,7.71737E+20,3.63452E+20,9.65166E+20,4.21657E+20,1.11909E+21,4.64946E+20,1.23351E+21,4.93318E+20,1.30842E+21,5.06774E+20,1.34382E+21,3.89341E+20,1.03316E+21,4.6228E+20,1.22579E+21,5.09147E+20,1.34963E+21,5.29942E+20,1.40469E+21,5.24666E+20,1.39095E+21,5.28343E+20,1.40006E+21,5.61641E+20,1.48796E+21,5.62174E+20,1.48951E+21,5.79139E+20,1.53407E+21,0,0,2.30572E+18,1.02035E+19,1.37508E+20,3.17151E+20,2.16883E+20,4.74174E+20,4.61145E+18,2.0407E+19,2.52882E+20,5.36363E+20,1.77604E+20,3.83179E+20,2.63485E+18,1.43683E+19,2.43007E+20,4.97384E+20,1.89286E+20,3.83531E+20,2.88634E+18,1.65081E+19,2.38925E+20,4.64012E+20,3.20131E+18,1.45054E+19,1.55541E+20,3.03989E+20
60,2.57652E+20,8.28325E+20,3.69776E+20,1.18582E+21,4.62903E+20,1.48267E+21,5.37033E+20,1.71888E+21,5.92165E+20,1.89444E+21,6.283E+20,2.00936E+21,6.45437E+20,2.06362E+21,4.9587E+20,1.5868E+21,5.88761E+20,1.8823E+21,6.48449E+20,2.0723E+21,6.74935E+20,2.15681E+21,6.68218E+20,2.13583E+21,6.72892E+20,2.14952E+21,7.15299E+20,2.28435E+21,7.15979E+20,2.28678E+21,7.37582E+20,2.35504E+21,0,0,3.06025E+18,1.54774E+19,1.74024E+20,4.86563E+20,2.73718E+20,7.28401E+20,6.1205E+18,3.09547E+19,3.18669E+20,8.24559E+20,2.24117E+20,5.88258E+20,3.55731E+18,2.18196E+19,3.05927E+20,7.64324E+20,2.38393E+20,6.0077E+20,3.89684E+18,2.39022E+19,3.00416E+20,7.30526E+20,4.2493E+18,2.18825E+19,1.95333E+20,4.68149E+20
61,3.26954E+20,1.3074E+21,4.69211E+20,1.87037E+21,5.87364E+20,2.33781E+21,6.81413E+20,2.70972E+21,7.51358E+20,2.98611E+21,7.97199E+20,3.16695E+21,8.18936E+20,3.25227E+21,6.2919E+20,2.5013E+21,7.47043E+20,2.9663E+21,8.22771E+20,3.26537E+21,8.56372E+20,3.3985E+21,8.47849E+20,3.3657E+21,8.53783E+20,3.38662E+21,9.07585E+20,3.59877E+21,9.08448E+20,3.60273E+21,9.35856E+20,3.7099E+21,0,0,4.01491E+18,2.41043E+19,2.19554E+20,7.65723E+20,3.4451E+20,1.14766E+21,8.02982E+18,4.82086E+19,4.00564E+20,1.30006E+21,2.81885E+20,9.26397E+20,4.75078E+18,3.40048E+19,3.83925E+20,1.20477E+21,2.99288E+20,9.35712E+20,5.20422E+18,3.83899E+19,3.76566E+20,1.13561E+21,5.59296E+18,3.418E+19,2.44573E+20,7.39418E+20
62,4.13402E+20,2.15021E+21,5.93248E+20,3.0729E+21,7.42619E+20,3.83896E+21,8.61517E+20,4.44838E+21,9.49941E+20,4.90115E+21,1.00789E+21,5.19729E+21,1.03537E+21,5.33678E+21,7.9549E+20,4.10574E+21,9.44478E+20,4.86707E+21,1.04021E+21,5.35689E+21,1.08269E+21,5.5752E+21,1.07192E+21,5.522E+21,1.07942E+21,5.55476E+21,1.14743E+21,5.90201E+21,1.14852E+21,5.90882E+21,1.18317E+21,6.08371E+21,0,0,5.22784E+18,3.9051E+19,2.76092E+20,1.25378E+21,4.32271E+20,1.88137E+21,1.04557E+19,7.8102E+19,5.01997E+20,2.13268E+21,3.5344E+20,1.51789E+21,6.28297E+18,5.51267E+19,4.80372E+20,1.97583E+21,3.62018E+20,1.55166E+21,8.17536E+18,6.04771E+19,4.51948E+20,1.88915E+21,7.41571E+18,5.52306E+19,3.05365E+20,1.21507E+21
63,5.20924E+20,3.79173E+21,7.47513E+20,5.40918E+21,9.35706E+20,6.75186E+21,1.0855E+21,7.81976E+21,1.19691E+21,8.61288E+21,1.26992E+21,9.13123E+21,1.30453E+21,9.37479E+21,1.00231E+21,7.21603E+21,1.19001E+21,8.54828E+21,1.31063E+21,9.40593E+21,1.36415E+21,9.78897E+21,1.35058E+21,9.6974E+21,1.36001E+21,9.75021E+21,1.4457E+21,1.03576E+22,1.44708E+21,1.03706E+22,1.49073E+21,1.06749E+22,0,0,6.77502E+18,6.75179E+19,3.46011E+20,2.19426E+21,5.40552E+20,3.29701E+21,1.355E+19,1.35036E+20,6.26982E+20,3.74036E+21,4.41828E+20,2.65857E+21,8.2393E+18,9.53645E+19,5.9931E+20,3.46432E+21,4.52327E+20,2.72055E+21,1.05858E+19,1.04574E+20,5.6399E+20,3.31504E+21,9.60832E+18,9.54859E+19,3.80224E+20,2.13517E+21
64,6.54267E+20,7.67607E+21,9.38814E+20,1.09086E+22,1.17514E+21,1.35913E+22,1.36326E+21,1.5724E+22,1.50315E+21,1.73069E+22,1.59483E+21,1.83399E+22,1.63829E+21,1.88229E+22,1.25877E+21,1.45042E+22,1.49448E+21,1.7157E+22,1.64594E+21,1.88669E+22,1.71315E+21,1.96341E+22,1.69611E+21,1.94584E+22,1.70795E+21,1.95441E+22,1.81555E+21,2.07527E+22,1.81729E+21,2.07827E+22,1.87209E+21,2.13813E+22,0,0,8.72611E+18,1.32056E+20,4.32329E+20,4.37076E+21,6.74009E+20,6.5803E+21,1.74522E+19,2.64112E+20,7.80887E+20,7.47379E+21,5.50724E+20,5.30181E+21,1.07238E+19,1.86611E+20,7.45614E+20,6.9197E+21,5.63564E+20,5.43337E+21,1.3624E+19,2.04551E+20,7.01869E+20,6.62875E+21,1.23729E+19,1.86757E+20,4.72181E+20,4.27841E+21
65,8.1917E+20,2.30591E+22,1.17538E+21,3.22868E+22,1.47123E+21,3.99403E+22,1.70672E+21,4.60197E+22,1.88184E+21,5.05249E+22,1.9966E+21,5.34559E+22,2.05099E+21,5.48128E+22,1.5759E+21,4.23927E+22,1.87097E+21,4.98676E+22,2.06057E+21,5.47114E+22,2.1447E+21,5.6924E+22,2.12338E+21,5.65055E+22,2.13818E+21,5.65296E+22,2.27288E+21,5.99264E+22,2.27505E+21,6.00578E+22,2.34365E+21,6.16647E+22,0,0,1.08924E+19,3.53628E+20,5.40506E+20,1.23463E+22,8.4275E+20,1.86912E+22,2.17848E+19,7.07256E+20,9.76445E+20,2.12979E+22,6.84553E+20,1.50265E+22,1.38637E+19,4.99898E+20,9.25149E+20,1.97017E+22,7.00241E+20,1.54593E+22,1.74379E+19,5.47775E+20,8.71126E+20,1.89249E+22,1.58413E+19,5.00082E+20,5.84883E+20,1.22869E+22
66,1.02257E+21,9.65468E+22,1.46715E+21,1.47136E+23,1.8364E+21,1.89523E+23,2.13031E+21,2.23708E+23,2.34887E+21,2.4969E+23,2.49209E+21,2.6747E+23,2.55998E+21,2.77047E+23,1.96702E+21,2.0834E+23,2.33527E+21,2.53084E+23,2.57191E+21,2.81369E+23,2.67692E+21,2.93195E+23,2.65032E+21,2.88562E+23,2.66876E+21,2.95231E+23,2.83687E+21,3.15966E+23,2.83959E+21,3.15287E+23,2.92519E+21,3.27498E+23,0,0,1.39035E+19,2.75067E+21,6.7141E+20,7.39276E+22,1.04487E+21,1.08543E+23,2.7807E+19,5.50134E+21,1.20935E+21,1.21449E+23,8.48636E+20,8.83374E+22,1.78139E+19,3.89028E+21,1.14496E+21,1.12874E+23,8.67797E+20,8.899E+22,2.22053E+19,4.2614E+21,1.07845E+21,1.0685E+23,2.01936E+19,3.89007E+21,7.22704E+20,6.70314E+22
67,1.27281E+21,2.27083E+22,1.82611E+21,3.30347E+22,2.28564E+21,4.16244E+22,2.65141E+21,4.84771E+22,2.92341E+21,5.35931E+22,3.10164E+21,5.69722E+22,3.18611E+21,5.86144E+22,2.44817E+21,4.48397E+22,2.90645E+21,5.35185E+22,3.20093E+21,5.90712E+22,3.33163E+21,6.14977E+22,3.29853E+21,6.0798E+22,3.32145E+21,6.14529E+22,3.53065E+21,6.54276E+22,3.53404E+21,6.54425E+22,3.64056E+21,6.75464E+22,0,0,1.76597E+19,4.61275E+20,8.31803E+20,1.42839E+22,1.29215E+21,2.13464E+22,3.53194E+19,9.22551E+20,1.49407E+21,2.41396E+22,1.04935E+21,1.72488E+22,2.2763E+19,6.52636E+20,1.41348E+21,2.23714E+22,1.0726E+21,1.7592E+22,2.8158E+19,7.14708E+20,1.33163E+21,2.13635E+22,2.56032E+19,6.52389E+20,8.90887E+20,1.36764E+22
68,1.57996E+21,1.59748E+22,2.26666E+21,2.31038E+22,2.83698E+21,2.90297E+22,3.29093E+21,3.37523E+22,3.6285E+21,3.72716E+22,3.8497E+21,3.95877E+22,3.95451E+21,4.07007E+22,3.03867E+21,3.11963E+22,3.60741E+21,3.71507E+22,3.97288E+21,4.09671E+22,4.13509E+21,4.26454E+22,4.09403E+21,4.21856E+22,4.12243E+21,4.25728E+22,4.38205E+21,4.5296E+22,4.38627E+21,4.53202E+22,4.51844E+21,4.6739E+22,0,0,2.23285E+19,3.09458E+20,1.02789E+21,9.79961E+21,1.59406E+21,1.46823E+22,4.46571E+19,6.18915E+20,1.84142E+21,1.66285E+22,1.29436E+21,1.18514E+22,2.89396E+19,4.37987E+20,1.74084E+21,1.54034E+22,1.32272E+21,1.21092E+22,3.55322E+19,4.79532E+20,1.64062E+21,1.47287E+22,3.23196E+19,4.37695E+20,1.09571E+21,9.45517E+21
69,1.95609E+21,1.39985E+22,2.80612E+21,2.01986E+22,3.51209E+21,2.53509E+22,4.074E+21,2.94555E+22,4.49185E+21,3.25123E+22,4.76564E+21,3.45213E+22,4.89537E+21,3.54826E+22,3.7617E+21,2.72171E+22,4.46568E+21,3.23831E+22,4.91807E+21,3.56965E+22,5.11886E+21,3.71574E+22,5.06805E+21,3.67656E+22,5.10315E+21,3.70799E+22,5.42451E+21,3.94412E+22,5.42974E+21,3.9467E+22,5.59332E+21,4.06894E+22,0,0,2.81128E+19,2.65736E+20,1.2671E+21,8.50219E+21,1.9619E+21,1.27531E+22,5.62256E+19,5.31473E+20,2.26432E+21,1.44534E+22,1.59282E+21,1.02892E+22,3.66205E+19,3.76219E+20,2.13912E+21,1.33856E+22,1.62738E+21,1.05219E+22,4.46568E+19,4.1182E+20,2.01673E+21,1.28072E+22,4.05883E+19,3.7583E+20,1.34425E+21,8.23181E+21
70,2.41573E+21,1.35185E+22,3.4653E+21,1.94815E+22,4.33699E+21,2.44361E+22,5.03079E+21,2.83824E+22,5.54671E+21,3.13203E+22,5.88475E+21,3.32498E+22,6.04491E+21,3.4171E+22,4.64512E+21,2.62215E+22,5.51432E+21,3.11835E+22,6.07288E+21,3.43673E+22,6.3208E+21,3.5773E+22,6.25809E+21,3.54005E+22,6.30136E+21,3.56909E+22,6.69813E+21,3.79583E+22,6.70461E+21,3.79857E+22,6.90654E+21,3.91553E+22,0,0,3.52569E+19,2.53632E+20,1.55835E+21,8.16651E+21,2.40921E+21,1.22582E+22,7.05138E+19,5.07263E+20,2.77823E+21,1.38983E+22,1.95568E+21,9.92819E+21,4.61404E+19,3.53967E+20,2.62278E+21,1.29439E+22,1.99776E+21,1.01159E+22,5.59136E+19,3.93093E+20,2.47367E+21,1.23184E+22,5.08881E+19,3.58766E+20,1.64621E+21,7.92349E+21


==> anc/Strontium/FinalC6s/Strontium3D3symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=5 Omega=0",,"K=6 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=5 Omega=1",,"K=6 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=5 Omega=2",,"K=6 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=5 Omega=3",,"K=6 Omega=3",,"K=4 Omega=4",,"K=5 Omega=4",,"K=6 Omega=4",,"K=5 Omega=5",,"K=6 Omega=5",,"K=6 Omega=6",
30,-2.82687E+17,7.57235E+15,-1.66425E+17,4.68353E+15,-8.83939E+16,2.93772E+15,-3.71508E+16,1.87281E+15,-1.38934E+16,1.71713E+15,2.25551E+16,536797000000000,2.31565E+16,571371000000000,-2.80085E+17,7.45206E+15,-1.65005E+17,4.56942E+15,-8.80296E+16,2.81373E+15,-4.19389E+16,2.00233E+15,-3.77415E+15,1.0094E+15,584769000000000,639425000000000,-2.61949E+17,7.10354E+15,-1.46965E+17,4.15996E+15,-7.08753E+16,2.41218E+15,-2.05732E+16,1.29421E+15,-3.60835E+15,1.16726E+15,-2.35909E+17,6.42347E+15,-1.197E+17,3.45408E+15,-4.30248E+16,1.67824E+15,-4.19922E+15,1.03829E+15,-2.01511E+17,5.51449E+15,-8.47576E+16,2.53194E+15,-1.40528E+16,1.04346E+15,-1.5975E+17,4.43442E+15,-4.51489E+16,1.56098E+15,-1.1283E+17,3.26059E+15
31,-3.24299E+17,6.99278E+15,-1.88761E+17,4.51358E+15,-9.73229E+16,3.06868E+15,-3.71633E+16,2.21163E+15,-8.45701E+15,2.25898E+15,3.18077E+16,1.03051E+15,3.27635E+16,1.103E+15,-3.05021E+17,6.94876E+15,-1.74143E+17,4.4254E+15,-8.56042E+16,2.9316E+15,-3.04928E+16,2.29719E+15,1.10675E+16,1.43948E+15,1.84001E+16,1.65398E+15,-2.95343E+17,6.58775E+15,-1.60344E+17,4.02936E+15,-6.97434E+16,2.55808E+15,-1.0014E+16,1.63981E+15,1.31957E+16,1.68776E+15,-2.65454E+17,5.96662E+15,-1.28807E+17,3.39245E+15,-3.76453E+16,1.90253E+15,1.11176E+16,1.47067E+15,-2.26223E+17,5.13319E+15,-8.87949E+16,2.55673E+15,-3.42677E+15,1.34114E+15,-1.78515E+17,4.14574E+15,-4.29992E+16,1.68712E+15,-1.24764E+17,3.07768E+15
32,-3.69825E+17,7.65532E+15,-2.0737E+17,5.15003E+15,-9.61515E+16,3.73955E+15,-2.23812E+16,2.95756E+15,1.75517E+16,3.15766E+15,5.86548E+16,1.82134E+15,6.1321E+16,2.05879E+15,-3.62955E+17,7.5105E+15,-1.99976E+17,5.00053E+15,-8.82801E+16,3.57376E+15,-1.63776E+16,3.01942E+15,3.42238E+16,2.2591E+15,4.74173E+16,2.73284E+15,-3.50992E+17,7.15043E+15,-1.81979E+17,4.6099E+15,-6.65493E+16,3.21521E+15,9.92262E+15,2.42141E+15,4.4706E+16,2.72364E+15,-3.15846E+17,6.47847E+15,-1.45151E+17,3.92733E+15,-2.96504E+16,2.53309E+15,3.58477E+16,2.30335E+15,-2.6847E+17,5.58893E+15,-9.65669E+16,3.05221E+15,1.33384E+16,1.97731E+15,-2.10724E+17,4.53879E+15,-4.03684E+16,2.15213E+15,-1.45436E+17,3.40908E+15
33,-4.51196E+17,9.00261E+15,-2.42922E+17,6.34362E+15,-9.83017E+16,1.97293E+17,-1.31438E+15,4.20772E+15,5.60218E+16,4.51001E+15,1.02123E+17,2.05264E+17,1.09136E+17,3.82332E+15,-4.42407E+17,8.83934E+15,-2.33552E+17,6.17636E+15,-8.84188E+16,4.74696E+15,7.63309E+15,4.25034E+15,7.25654E+16,3.65941E+15,9.61409E+16,4.58441E+15,-4.29528E+17,8.42926E+15,-2.11991E+17,5.74323E+15,-6.10131E+16,4.36631E+15,4.01756E+16,3.7229E+15,9.23837E+16,4.41689E+15,-3.85908E+17,7.65131E+15,-1.65976E+17,4.97077E+15,-1.46823E+16,3.64181E+15,7.62245E+16,3.71134E+15,-3.2704E+17,6.62316E+15,-1.05165E+17,3.98676E+15,4.10746E+16,3.06872E+15,-2.55103E+17,5.41431E+15,-3.40844E+16,2.9852E+15,-1.73447E+17,4.12147E+15
34,-5.94878E+17,1.07646E+16,-3.00634E+17,7.93121E+15,-9.27153E+16,6.50419E+15,4.89033E+16,5.89095E+15,1.38115E+17,6.05907E+15,1.97236E+17,5.23396E+15,2.18282E+17,6.82317E+15,-5.47461E+17,1.09458E+16,-2.74759E+17,8.04462E+15,-8.25739E+16,6.61452E+15,4.75081E+16,6.22212E+15,1.34392E+17,5.96246E+15,1.75336E+17,7.62565E+15,-5.35227E+17,1.04353E+16,-2.51907E+17,7.51166E+15,-5.25459E+16,6.1616E+15,8.29883E+16,5.75881E+15,1.5973E+17,7.05876E+15,-4.77565E+17,9.51613E+15,-1.89299E+17,6.64049E+15,1.26474E+16,5.43928E+15,1.4087E+17,6.0062E+15,-4.03303E+17,8.27064E+15,-1.11873E+17,5.48916E+15,8.6245E+16,4.84139E+15,-3.12311E+17,6.81167E+15,-2.04772E+16,4.33101E+15,-2.0858E+17,5.26149E+15
35,-6.81856E+17,1.41502E+16,-3.17078E+17,1.08759E+16,-5.51501E+16,9.36594E+15,1.2581E+17,8.84183E+15,2.42614E+17,8.88822E+15,3.16298E+17,8.94482E+15,3.61793E+17,1.20531E+16,-6.81391E+17,1.40305E+16,-3.21911E+17,1.0852E+16,-6.49901E+16,9.48521E+15,1.12293E+17,9.32852E+15,2.31795E+17,9.67445E+15,3.0053E+17,1.25032E+16,-6.63834E+17,1.34295E+16,-2.87598E+17,1.02711E+16,-1.7871E+16,9.08213E+15,1.69958E+17,9.22693E+15,2.88645E+17,1.1593E+16,-5.94076E+17,1.22469E+16,-2.12626E+17,9.17809E+15,5.98372E+16,8.26925E+15,2.41942E+17,9.67085E+15,-4.99655E+17,1.06908E+16,-1.13057E+17,7.80485E+15,1.57941E+17,7.67245E+15,-3.83629E+17,8.87886E+15,5.53431E+15,5.741E+15,-2.50775E+17,6.96436E+15
36,-8.66793E+17,1.85899E+16,-3.92265E+17,1.5183E+16,-4.92958E+16,1.39581E+16,1.89088E+17,1.38608E+16,3.43893E+17,1.4266E+16,4.4226E+17,1.50339E+16,5.10898E+17,2.01474E+16,-8.48471E+17,1.82725E+16,-3.72482E+17,7.38962E+17,-2.75247E+16,1.37843E+16,2.14778E+17,1.41438E+16,3.81898E+17,7.69103E+17,4.93638E+17,2.01763E+16,-8.28313E+17,1.75363E+16,-3.28826E+17,1.423E+16,3.51421E+16,1.34421E+16,2.94666E+17,1.45239E+16,4.72051E+17,1.8537E+16,-7.39427E+17,1.60383E+16,-2.32104E+17,1.29203E+16,1.37661E+17,1.26517E+16,3.96724E+17,1.54466E+16,-6.18931E+17,1.4071E+16,-1.03324E+17,1.12836E+16,2.69101E+17,1.21177E+16,-4.70452E+17,1.17912E+16,5.12262E+16,9.65692E+15,-2.99669E+17,9.39944E+15
37,-1.07781E+18,2.48355E+16,-4.48433E+17,2.12459E+16,1.21895E+16,2.04219E+16,3.35735E+17,2.08993E+16,6.87904E+17,2.44019E+16,5.47618E+17,2.18023E+16,8.09276E+17,3.26219E+16,-1.05537E+18,2.44253E+16,-4.2346E+17,2.09006E+16,4.08192E+16,2.02966E+16,3.72611E+17,2.15982E+16,6.08513E+17,2.47337E+16,7.85068E+17,3.21123E+16,-1.0315E+18,2.34838E+16,-3.67059E+17,2.01242E+16,1.25084E+17,2.00996E+16,4.84873E+17,2.27511E+16,7.47529E+17,2.93363E+16,-9.18152E+17,2.15414E+16,-2.41917E+17,4.84016E+17,2.61204E+17,5.21388E+17,6.29121E+17,2.44221E+16,-7.64249E+17,1.89964E+16,-7.49027E+16,1.65537E+16,4.376E+17,1.90017E+16,-5.74037E+17,1.60611E+16,1.2694E+17,1.4594E+16,-3.54226E+17,1.30006E+16
38,-1.30493E+18,5.71086E+16,-4.54515E+17,6.56499E+16,1.78819E+17,8.00062E+16,6.2964E+17,9.48323E+16,9.28953E+17,1.08081E+17,1.14651E+18,1.29715E+17,1.37427E+18,1.71945E+17,-1.30733E+18,3.30915E+16,-4.68355E+17,2.96332E+16,1.56489E+17,3.00184E+16,6.10812E+17,3.29791E+16,9.44852E+17,3.88928E+16,1.21711E+18,5.0429E+16,-1.27906E+18,3.18694E+16,-3.95162E+17,2.87405E+16,2.70342E+17,3.01237E+16,7.69363E+17,3.53557E+16,1.15437E+18,4.59082E+16,-1.13465E+18,2.93232E+16,-2.33049E+17,2.68151E+16,4.51768E+17,2.96609E+16,9.72344E+17,3.81981E+16,-9.38251E+17,2.59949E+16,-1.62344E+16,2.44201E+16,6.88488E+17,2.95438E+16,-6.94749E+17,2.21729E+16,2.4737E+17,2.20531E+16,-4.12127E+17,1.82126E+16
39,-1.64818E+18,4.57551E+16,-5.40471E+17,4.26322E+16,2.89823E+17,4.41334E+16,8.8398E+17,4.73241E+16,1.28117E+18,5.14199E+16,1.5782E+18,6.12086E+16,1.90023E+18,8.04716E+16,-1.61045E+18,4.50414E+16,-4.97758E+17,4.21439E+16,3.42183E+17,4.43623E+16,9.63652E+17,5.01427E+16,1.43635E+18,6.04256E+16,1.84753E+18,7.81851E+16,-1.57702E+18,4.34498E+16,-4.02485E+17,4.11553E+16,4.96454E+17,4.50354E+16,1.18761E+18,5.44246E+16,1.74625E+18,7.10231E+16,-1.3934E+18,4.01072E+16,-1.92435E+17,3.88625E+16,7.38715E+17,4.50634E+16,1.47173E+18,5.90851E+16,-1.14327E+18,3.57475E+16,8.89526E+16,3.6003E+16,1.05592E+18,4.54856E+16,-8.32156E+17,3.07635E+16,4.32843E+17,3.31826E+16,-4.69451E+17,2.56305E+16
40,-2.01545E+18,6.26555E+16,-5.51095E+17,1.87955E+18,5.59317E+17,1.96532E+18,1.36079E+18,7.08003E+16,1.90437E+18,7.84392E+16,2.33656E+18,9.48289E+16,2.83334E+18,1.23613E+17,-1.96987E+18,6.17199E+16,-4.97145E+17,6.01344E+16,6.29561E+17,6.54653E+16,1.47798E+18,7.58121E+16,2.14479E+18,9.2813E+16,2.75472E+18,1.19813E+17,-1.92916E+18,5.96238E+16,-3.70979E+17,5.90778E+16,8.41478E+17,6.7094E+16,1.79689E+18,8.29817E+16,2.60044E+18,1.08667E+17,-1.69766E+18,5.52218E+16,-1.00957E+17,5.64006E+16,1.16238E+18,6.80131E+16,2.18873E+18,9.04186E+16,-1.37999E+18,4.94824E+16,2.63847E+17,5.3022E+16,1.58653E+18,6.93609E+16,-9.83648E+17,4.29472E+16,7.11507E+17,4.96901E+16,-5.19509E+17,3.62559E+16
41,-2.44576E+18,8.64551E+16,-5.14487E+17,8.66286E+16,9.66665E+17,9.49139E+16,2.04469E+18,1.05419E+17,2.78816E+18,1.18754E+17,3.41316E+18,1.45004E+17,4.15994E+18,1.87632E+17,-2.38839E+18,8.52113E+16,-4.44713E+17,8.60341E+16,1.06232E+18,9.63743E+16,2.21727E+18,1.13872E+17,3.15338E+18,1.4102E+17,4.04414E+18,1.81628E+17,-2.34051E+18,8.24306E+16,-2.80099E+17,8.49872E+16,1.34952E+18,9.9566E+16,2.66395E+18,1.25379E+17,3.80705E+18,1.64575E+17,-2.04822E+18,7.65828E+16,6.88925E+16,8.18936E+16,1.77766E+18,1.01938E+17,3.206E+18,1.36947E+17,-1.64629E+18,6.89841E+16,5.40827E+17,7.79563E+16,2.34298E+18,1.04813E+17,-1.14325E+18,6.033E+16,1.12191E+18,7.40105E+16,-5.51555E+17,5.15277E+16
42,-2.92851E+18,5.78846E+18,-3.93817E+17,1.25703E+17,1.57232E+18,1.39594E+17,3.01537E+18,6.06637E+18,4.02944E+18,1.78496E+17,4.92614E+18,2.19359E+17,6.02629E+18,2.82177E+17,-2.85678E+18,1.21628E+17,-3.03793E+17,1.25042E+17,1.70282E+18,1.42311E+17,3.26824E+18,1.70276E+17,4.57437E+18,2.12381E+17,5.8576E+18,2.72919E+17,-2.80147E+18,1.1772E+17,-8.96136E+16,1.23951E+17,2.09096E+18,1.478E+17,3.88999E+18,1.88089E+17,5.50079E+18,2.4704E+17,-2.43479E+18,4.94445E+18,3.59744E+17,1.20153E+17,2.66039E+18,5.20375E+18,4.63457E+18,2.05531E+17,-1.92959E+18,9.90285E+16,9.67559E+17,1.15157E+17,3.41015E+18,1.56998E+17,-1.29518E+18,8.70343E+16,1.71807E+18,1.10113E+17,-5.45672E+17,7.48134E+16
43,-3.65112E+18,7.71514E+18,-2.62286E+17,3.97139E+17,2.38791E+18,3.17559E+17,4.34495E+18,8.54835E+18,5.73981E+18,2.90722E+17,7.01339E+18,3.55875E+17,8.59706E+18,4.67417E+17,-3.55853E+18,5.436E+17,-1.43167E+17,3.89646E+17,2.56782E+18,3.17381E+17,4.70967E+18,3.06513E+17,6.53136E+18,3.51828E+17,8.35516E+18,4.48767E+17,-3.48558E+18,5.17427E+17,1.44416E+17,3.68458E+17,3.09832E+18,3.09073E+17,5.57369E+18,3.21489E+17,7.83141E+18,3.97187E+17,-3.01164E+18,4.72619E+17,7.36972E+17,3.31032E+17,3.86708E+18,2.8725E+17,6.60045E+18,3.24224E+17,-2.35775E+18,4.13084E+17,1.5384E+18,2.8136E+17,4.87622E+18,2.56581E+17,-1.53473E+18,3.42542E+17,2.52946E+18,2.24143E+17,-5.59185E+17,2.65609E+17
44,-4.19441E+18,2.29293E+17,1.85425E+17,2.4974E+17,3.65254E+18,2.90468E+17,6.23637E+18,3.35007E+17,8.11926E+18,3.9071E+17,9.91498E+18,4.83339E+17,1.21809E+19,6.15974E+17,-4.08114E+18,2.2636E+17,3.374E+17,2.49444E+17,3.89736E+18,2.98467E+17,6.76345E+18,3.68107E+17,9.26777E+18,4.64919E+17,1.18359E+19,5.9551E+17,-4.00221E+18,2.19748E+17,7.06229E+17,2.49653E+17,4.60639E+18,3.13474E+17,7.94828E+18,4.08958E+17,1.1072E+19,5.38816E+17,-3.42018E+18,2.05923E+17,1.45834E+18,2.45792E+17,5.61656E+18,3.27239E+17,9.336E+18,4.48611E+17,-2.61535E+18,1.87965E+17,2.47476E+18,2.40185E+17,6.9357E+18,3.41472E+17,-1.59873E+18,1.67735E+17,3.73365E+18,2.34521E+17,-3.87817E+17,1.47391E+17
45,-4.87084E+18,9.8479E+18,8.28594E+17,3.48701E+17,5.38806E+18,1.05659E+19,8.81337E+18,4.84615E+17,1.13585E+19,5.70401E+17,1.38665E+19,7.06871E+17,1.70585E+19,8.97486E+17,-4.73047E+18,3.05584E+17,1.02473E+18,3.49012E+17,5.72233E+18,4.27693E+17,9.56519E+18,5.34517E+17,1.2995E+19,6.78301E+17,1.65729E+19,8.6764E+17,-4.64016E+18,2.97177E+17,1.50431E+18,3.50951E+17,6.67277E+18,4.51365E+17,1.11829E+19,5.95058E+17,1.54778E+19,7.85007E+17,-3.91684E+18,2.79468E+17,2.46847E+18,3.48062E+17,8.00691E+18,4.73885E+17,1.30563E+19,6.53857E+17,-2.91472E+18,2.56488E+17,3.76978E+18,3.4315E+17,9.73958E+18,4.96984E+17,-1.64496E+18,2.30706E+17,5.38279E+18,3.38227E+17,-1.25988E+17,2.04991E+17
46,-5.58264E+18,4.2299E+17,1.81378E+18,4.8888E+17,7.79169E+18,5.90811E+17,1.23182E+19,6.97159E+17,1.57457E+19,8.2621E+17,1.92185E+19,1.02492E+18,2.36646E+19,1.29749E+18,-5.27862E+18,4.19115E+17,2.25637E+18,4.91545E+17,8.50142E+18,6.13524E+17,1.37042E+19,7.74815E+17,1.84552E+19,9.86688E+17,2.34959E+19,1.2602E+18,-5.30619E+18,4.07123E+17,2.69018E+18,4.94641E+17,9.51702E+18,6.4727E+17,1.55752E+19,8.59578E+17,2.14375E+19,1.1347E+18,-4.40983E+18,3.83966E+17,3.92436E+18,4.93277E+17,1.12742E+19,6.82268E+17,1.80908E+19,9.45385E+17,-3.16571E+18,3.53916E+17,5.58721E+18,4.89431E+17,1.35428E+19,7.17869E+17,-1.5845E+18,3.20275E+17,7.64886E+18,4.85539E+17,3.15183E+17,2.86906E+17
47,-6.28979E+18,5.78795E+17,3.27757E+18,6.83497E+17,1.10879E+19,8.37327E+17,1.70481E+19,9.96222E+17,2.16438E+19,1.18717E+18,2.64136E+19,1.47349E+18,3.25446E+19,1.86089E+18,-5.9062E+18,5.7373E+17,3.85048E+18,6.88163E+17,1.20383E+19,8.71636E+17,1.89574E+19,1.1093E+18,2.53809E+19,1.41593E+18,3.22733E+19,1.80661E+18,-5.95967E+18,5.58018E+17,4.41275E+18,6.9476E+17,1.33967E+19,9.22406E+17,2.14938E+19,1.23214E+18,2.94399E+19,1.6272E+18,-4.85299E+18,1.01555E+19,5.98915E+18,1.13635E+19,1.57034E+19,9.7537E+17,2.48534E+19,1.35606E+18,-3.31421E+18,4.88249E+17,8.10841E+18,6.94349E+17,1.86629E+19,1.02892E+18,-1.35253E+18,4.44194E+17,1.07355E+19,6.92469E+17,1.01428E+18,4.00705E+17
48,-6.93641E+18,7.90769E+17,5.39728E+18,9.51813E+17,1.55651E+19,1.18001E+18,2.33838E+19,1.414E+18,2.95183E+19,1.69265E+18,3.60186E+19,2.10138E+18,4.43969E+19,2.64859E+18,-6.45443E+18,7.84155E+17,6.13649E+18,9.59511E+17,1.68328E+19,1.23098E+18,2.59941E+19,1.5768E+18,3.46262E+19,2.01628E+18,4.39777E+19,2.57036E+18,-6.54391E+18,1.24498E+19,6.86513E+18,1.41651E+19,1.86427E+19,1.30603E+18,2.94112E+19,1.753E+18,4.01104E+19,2.31578E+18,-5.18284E+18,7.23803E+17,8.87383E+18,9.77353E+17,2.16602E+19,1.38462E+18,3.38742E+19,1.93033E+18,-3.28714E+18,6.72102E+17,1.15672E+19,9.79337E+17,2.55066E+19,1.46377E+18,-8.63156E+17,6.14377E+17,1.49039E+19,9.81044E+17,2.07406E+18,5.5765E+17
49,-7.44202E+18,1.45426E+19,8.40399E+18,1.6915E+19,2.15933E+19,1.65344E+18,3.18117E+19,1.9937E+18,3.99624E+19,2.3955E+18,4.87562E+19,2.97406E+18,6.01118E+19,3.7423E+18,-6.83891E+18,1.06924E+18,9.35468E+18,1.33193E+18,2.32773E+19,1.72811E+18,3.53542E+19,2.22573E+18,4.68865E+19,2.85012E+18,5.94827E+19,3.63059E+18,-6.97748E+18,1.04232E+18,1.02983E+19,1.35205E+18,2.56789E+19,1.83741E+18,3.99302E+19,2.4762E+18,5.42457E+19,3.27186E+18,-5.31107E+18,9.9026E+17,1.285E+19,1.36503E+18,2.96099E+19,1.9522E+18,4.58256E+19,2.72781E+18,-2.98414E+18,9.22508E+17,1.62647E+19,1.37319E+18,3.45924E+19,2.06752E+18,-1.04865E+15,8.46904E+17,2.0489E+19,1.38084E+18,3.62959E+18,7.72915E+17
50,-7.69307E+18,1.46515E+18,1.25971E+19,1.82165E+18,2.96448E+19,2.30374E+18,4.29493E+19,2.79302E+18,5.3729E+19,3.36626E+18,6.55433E+19,4.17888E+18,8.08177E+19,5.25101E+18,-6.94121E+18,1.45394E+18,1.38159E+19,1.84045E+18,3.18723E+19,2.41174E+18,4.77234E+19,3.12071E+18,6.30433E+19,4.00064E+18,7.98955E+19,5.09283E+18,-7.14595E+18,1.41879E+18,1.50365E+19,1.87252E+18,3.50459E+19,2.56896E+18,5.3816E+19,3.47378E+18,7.28553E+19,4.59071E+18,-5.11272E+18,1.35077E+18,1.82717E+19,1.89645E+18,4.01509E+19,2.73443E+18,6.15687E+19,3.82814E+18,-2.26902E+18,1.26207E+18,2.25866E+19,1.9143E+18,4.65786E+19,2.90033E+18,1.38746E+18,1.16314E+18,2.79176E+19,1.93129E+18,5.85728E+18,1.0667E+18
51,-7.53264E+18,1.98565E+18,1.83619E+19,2.50307E+18,4.03194E+19,3.19199E+18,5.75778E+19,3.88846E+18,7.17688E+19,4.69853E+18,8.75374E+19,5.83173E+18,1.07939E+20,7.31924E+18,-6.5786E+18,1.97095E+18,1.99496E+19,2.53115E+18,4.32938E+19,3.34619E+18,6.40211E+19,4.34717E+18,8.42754E+19,5.57787E+18,1.06695E+20,7.09653E+18,-6.8915E+18,1.9253E+18,2.14964E+19,2.58074E+18,4.74294E+19,3.57012E+18,7.20355E+19,4.84137E+18,9.72132E+19,6.39869E+18,-4.42055E+18,1.83657E+18,2.55875E+19,2.62097E+18,5.40349E+19,3.80594E+18,8.21818E+19,5.33681E+18,-9.59292E+17,1.72062E+18,3.10243E+19,2.65352E+18,6.2297E+19,4.04205E+18,3.50455E+18,1.5913E+18,3.77308E+19,2.68471E+18,8.98582E+18,1.4657E+18
52,-6.16693E+18,2.68673E+18,2.70196E+19,3.4294E+18,5.54633E+19,4.40779E+18,7.80043E+19,5.39449E+18,9.68539E+19,6.53451E+18,1.18108E+20,8.10826E+18,1.4562E+20,1.01641E+19,-5.56825E+18,2.66351E+18,2.82133E+19,3.46529E+18,5.82729E+19,4.61702E+18,8.52467E+19,6.01857E+18,1.11866E+20,7.7279E+18,1.41491E+20,9.82703E+18,-6.00089E+18,2.60413E+18,3.02091E+19,3.53958E+18,6.36944E+19,4.93244E+18,9.58043E+19,6.70498E+18,1.28919E+20,8.86238E+18,-3.00971E+18,2.48861E+18,3.53696E+19,3.60358E+18,7.22106E+19,5.26513E+18,1.09022E+20,7.39297E+18,1.18528E+18,2.33771E+18,4.21988E+19,3.65835E+18,8.27896E+19,5.59836E+18,6.61404E+18,2.16842E+18,5.06116E+19,3.71001E+18,1.33094E+19,2.00502E+18
53,-4.3238E+18,3.61738E+18,3.77541E+19,4.66918E+18,7.41344E+19,6.04116E+18,1.03157E+20,7.42039E+18,1.2774E+20,9.00406E+18,1.55747E+20,1.11696E+19,1.92005E+20,1.39899E+19,-3.7298E+18,3.58751E+18,3.9205E+19,4.72272E+18,7.781E+19,6.33588E+18,1.12785E+20,8.2831E+18,1.47601E+20,1.06416E+19,1.86525E+20,1.35265E+19,-4.18895E+18,3.51055E+18,4.18503E+19,4.83161E+18,8.49295E+19,6.77634E+18,1.26647E+20,9.23049E+18,1.69974E+20,1.2201E+19,-5.82154E+17,3.36043E+18,4.83429E+19,4.92965E+18,9.58701E+19,7.24146E+18,1.43789E+20,1.01798E+19,4.47922E+18,3.16318E+18,5.68973E+19,5.01526E+18,1.09371E+20,7.70643E+18,1.10578E+19,2.94308E+18,6.74186E+19,5.09788E+18,1.92048E+19,2.73074E+18
54,-1.16315E+18,4.85423E+18,5.20221E+19,6.32909E+18,9.8399E+19,8.23753E+18,1.35633E+20,1.01505E+19,1.67554E+20,1.23347E+19,2.04257E+20,1.5297E+19,2.51771E+20,1.91457E+19,-4.52873E+17,4.81608E+18,5.38764E+19,6.40728E+18,1.03244E+20,8.64902E+18,1.48389E+20,1.13356E+19,1.93698E+20,1.45698E+19,2.44569E+20,1.85123E+19,-1.08026E+18,4.71637E+18,5.72723E+19,6.56449E+18,1.12496E+20,9.25916E+18,1.66464E+20,1.26346E+19,2.22876E+20,1.67009E+19,3.25281E+18,4.52167E+18,6.54209E+19,6.7106E+18,1.26502E+20,9.90413E+18,1.88601E+20,1.39365E+19,9.33879E+18,4.26501E+18,7.61094E+19,6.84086E+18,1.43677E+20,1.05487E+19,1.7275E+19,3.97851E+18,8.9226E+19,6.96681E+18,2.71506E+19,3.70294E+18
55,3.81215E+18,6.49213E+18,7.08326E+19,8.54192E+18,1.29761E+20,1.11769E+19,1.77363E+20,1.38111E+19,2.18638E+20,1.68034E+19,2.66485E+20,2.0833E+19,3.28416E+20,2.60582E+19,4.65868E+18,6.44354E+18,7.31975E+19,8.65442E+18,1.36117E+20,1.17468E+19,1.94162E+20,1.54289E+19,2.52855E+20,1.98381E+19,3.19004E+20,2.51973E+19,3.81508E+18,6.31465E+18,7.75471E+19,8.87827E+18,1.48093E+20,1.25858E+19,2.17621E+20,1.71998E+19,2.9072E+20,2.27351E+19,9.12025E+18,6.06188E+18,8.78128E+19,9.09102E+18,1.65994E+20,1.34735E+19,2.46105E+20,1.89749E+19,1.62896E+19,5.72926E+18,1.01068E+20,9.28436E+18,1.87736E+20,1.43606E+19,2.58263E+19,5.3569E+18,1.17373E+20,9.47115E+18,3.77524E+19,4.99974E+18
56,1.13043E+19,8.65302E+18,9.55347E+19,1.14789E+19,1.70201E+20,1.50918E+19,2.30876E+20,1.86949E+19,2.84054E+20,2.27687E+19,3.46154E+20,2.8221E+19,4.26517E+20,3.52797E+19,1.19859E+19,8.59027E+18,9.83061E+19,1.1639E+19,1.78303E+20,1.58754E+19,2.52684E+20,2.08906E+19,3.28389E+20,2.68683E+19,4.13992E+20,3.41166E+19,1.11302E+19,8.42556E+18,1.04016E+20,1.19543E+19,1.93828E+20,1.7022E+19,2.83045E+20,2.32921E+19,3.77344E+20,3.07876E+19,1.74258E+19,8.0989E+18,1.16783E+20,1.22593E+19,2.16513E+20,1.82351E+19,3.19427E+20,2.56988E+19,2.60076E+19,7.66774E+18,1.3331E+20,1.25399E+19,2.44066E+20,1.9448E+19,3.7423E+19,7.18456E+18,1.53524E+20,1.28111E+19,5.17719E+19,6.72235E+18
57,2.20289E+19,1.14953E+19,1.27551E+20,1.5363E+19,2.21831E+20,2.02853E+19,2.9888E+20,2.51829E+19,3.67086E+20,3.06969E+19,4.47257E+20,3.80373E+19,5.50976E+20,4.75284E+19,2.28222E+19,1.1416E+19,1.31082E+20,1.5588E+19,2.32381E+20,2.13549E+19,3.273E+20,2.81465E+19,4.24522E+20,3.62084E+19,5.34792E+20,4.59632E+19,2.16493E+19,1.12045E+19,1.38345E+20,1.60274E+19,2.52234E+20,2.29107E+19,3.66155E+20,3.13845E+19,4.87129E+20,4.14833E+19,2.91583E+19,1.0784E+19,1.54256E+20,1.64589E+19,2.81064E+20,2.45592E+19,4.12783E+20,3.46319E+19,3.93471E+19,1.02245E+19,1.74744E+20,1.68582E+19,3.15775E+20,2.62067E+19,5.29636E+19,9.59869E+18,1.99737E+20,1.72455E+19,7.01636E+19,9.00142E+18
58,3.7083E+19,1.52208E+19,1.6891E+20,2.0479E+19,2.87599E+20,2.7145E+19,3.85125E+20,3.3763E+19,4.72268E+20,4.11857E+19,5.75304E+20,5.10207E+19,7.08562E+20,6.37243E+19,3.8003E+19,1.51208E+19,1.73398E+20,2.07918E+19,3.01275E+20,2.85957E+19,4.21972E+20,3.77427E+19,5.46318E+20,4.85612E+19,6.87746E+20,6.1628E+19,3.64568E+19,1.48489E+19,1.82622E+20,2.13978E+19,3.26672E+20,3.06951E+19,4.71755E+20,4.20876E+19,6.26512E+20,5.56278E+19,4.53448E+19,1.4306E+19,2.02395E+20,2.19998E+19,3.63092E+20,3.29207E+19,5.31031E+20,4.64466E+19,5.74193E+19,1.35849E+19,2.27742E+20,2.25624E+19,4.06692E+20,3.5146E+19,7.35724E+19,1.27757E+19,2.58551E+20,2.31076E+19,9.41177E+19,1.20051E+19
59,5.77921E+19,2.03162E+19,2.22035E+20,2.73361E+19,3.71017E+20,3.62469E+19,4.94072E+20,4.50943E+19,6.05001E+20,5.50306E+19,7.36857E+20,6.8154E+19,9.07331E+20,8.50836E+19,5.06074E+19,2.0021E+19,2.22975E+20,2.76716E+19,3.85945E+20,3.81348E+19,5.39919E+20,5.03671E+19,6.98699E+20,6.48136E+19,8.79379E+20,8.22513E+19,5.67493E+19,1.96155E+19,2.39391E+20,2.84542E+19,4.20781E+20,4.09407E+19,6.04502E+20,5.61817E+19,8.01212E+20,7.42539E+19,6.73296E+19,1.89159E+19,2.63931E+20,2.92848E+19,4.66908E+20,4.39312E+19,6.80236E+20,6.20074E+19,8.15482E+19,1.79861E+19,2.95196E+20,3.0067E+19,5.21505E+20,4.69203E+19,1.0066E+20,1.69416E+19,3.33092E+20,3.08254E+19,1.25113E+20,1.5949E+19
60,8.58011E+19,2.64017E+19,2.89904E+20,3.59574E+19,4.76386E+20,4.79881E+19,6.31184E+20,5.98816E+19,7.71885E+20,7.31302E+19,9.39936E+20,9.05485E+19,1.15713E+21,1.13013E+20,7.70878E+19,2.63167E+19,2.91388E+20,3.66058E+19,4.95789E+20,5.06211E+19,6.90191E+20,6.69372E+19,8.91701E+20,8.61468E+19,1.12157E+21,1.09299E+20,8.43132E+19,2.58019E+19,3.11845E+20,3.76756E+19,5.39876E+20,5.4371E+19,7.72235E+20,7.4668E+19,1.02197E+21,9.86825E+19,9.6745E+19,2.49072E+19,3.42201E+20,3.88159E+19,5.97782E+20,5.83679E+19,8.67812E+20,8.24183E+19,1.13389E+20,2.37132E+19,3.80661E+20,3.98949E+19,6.65955E+20,6.23651E+19,1.35967E+20,2.23713E+19,4.27186E+20,4.09428E+19,1.6497E+20,2.10988E+19
61,1.22613E+20,3.52581E+19,3.75857E+20,4.76948E+19,6.08794E+20,6.36026E+19,8.03033E+20,7.9327E+19,9.80904E+20,9.68957E+19,1.19424E+21,1.1993E+20,1.46987E+21,1.49646E+20,1.12731E+20,3.45471E+19,3.7846E+20,4.82809E+19,6.34092E+20,6.69452E+19,8.78744E+20,8.86002E+19,1.13357E+21,1.14031E+20,1.42491E+21,1.44645E+20,1.21199E+20,3.38918E+19,4.03894E+20,4.97296E+19,6.89703E+20,7.19301E+19,9.82591E+20,9.8833E+19,1.2985E+21,1.30607E+20,1.35746E+20,3.27443E+19,4.41356E+20,5.12774E+19,7.6218E+20,7.72414E+19,1.10281E+21,1.09094E+20,1.55198E+20,3.12091E+19,4.88583E+20,5.27464E+19,8.47074E+20,8.25535E+19,1.81706E+20,2.94761E+19,5.4553E+20,5.41709E+19,2.15976E+20,2.78372E+19
62,1.71062E+20,4.53066E+19,4.8454E+20,6.2269E+19,7.74746E+20,8.35263E+19,1.01778E+21,1.0447E+20,1.2419E+21,1.2768E+20,1.51173E+21,1.58021E+20,1.86022E+21,1.97114E+20,1.60022E+20,4.51712E+19,4.88725E+20,6.34315E+19,8.07563E+20,8.81812E+19,1.11451E+21,1.16801E+20,1.43566E+21,1.50333E+20,1.80357E+21,1.90652E+20,1.69913E+20,4.43405E+19,5.20277E+20,6.53819E+19,8.77492E+20,9.4779E+19,1.2455E+21,1.30292E+20,1.64374E+21,1.72166E+20,1.86785E+20,4.2875E+19,5.66365E+20,6.74707E+19,9.67931E+20,1.01808E+20,1.39624E+21,1.43826E+20,2.09516E+20,4.0904E+19,6.24281E+20,6.94577E+19,1.0734E+21,1.0884E+20,2.40519E+20,3.86819E+19,6.93828E+20,7.13874E+19,2.80878E+20,3.65812E+19
63,2.35416E+20,5.9059E+19,6.22059E+20,8.15052E+19,9.8239E+20,1.09579E+20,1.28548E+21,1.37195E+20,1.56692E+21,1.67725E+20,1.90701E+21,2.07538E+20,2.34609E+21,2.58814E+20,2.22152E+20,5.88866E+19,6.27781E+20,8.30518E+19,1.0244E+21,1.15726E+20,1.40836E+21,1.53395E+20,1.81176E+21,1.97434E+20,2.27479E+21,2.50338E+20,2.33666E+20,5.78355E+19,6.66841E+20,8.56615E+19,1.11207E+21,1.24421E+20,1.57304E+21,1.71111E+20,2.0734E+21,2.26084E+20,2.53355E+20,5.59673E+19,7.23637E+20,8.84616E+19,1.22488E+21,1.33683E+20,1.76181E+21,1.88893E+20,2.79617E+20,5.34447E+19,7.9431E+20,9.11318E+19,1.35532E+21,1.42953E+20,3.15728E+20,5.05973E+19,8.79043E+20,9.37262E+19,3.6309E+20,4.79095E+19
64,3.18935E+20,7.67635E+19,7.9472E+20,1.06336E+20,1.24101E+21,1.43257E+20,1.61797E+21,1.79519E+20,1.97031E+21,2.19523E+20,2.39752E+21,2.71575E+20,2.94886E+21,3.38592E+20,3.03045E+20,7.65445E+19,8.02446E+20,1.08384E+20,1.29457E+21,1.5134E+20,1.77349E+21,2.00722E+20,2.27861E+21,2.58347E+20,2.85942E+21,3.27513E+20,3.16401E+20,7.5217E+19,8.50699E+20,1.11856E+20,1.40416E+21,1.62751E+20,1.97985E+21,2.23903E+20,2.60652E+21,2.95809E+20,3.39075E+20,7.28389E+19,9.20297E+20,1.15587E+20,1.54417E+21,1.74906E+20,2.21515E+21,2.47178E+20,3.69485E+20,6.96172E+19,1.00658E+21,1.19153E+20,1.7054E+21,1.87077E+20,4.11385E+20,6.59752E+19,1.10962E+21,1.22618E+20,4.66775E+20,6.25418E+19
65,4.01993E+20,9.96923E+19,9.96779E+20,1.38471E+20,1.55455E+21,1.86703E+20,2.02567E+21,2.34021E+20,2.46628E+21,2.86177E+20,3.00075E+21,3.54014E+20,3.69046E+21,4.4135E+20,4.07538E+20,9.92078E+19,1.02102E+21,1.40979E+20,1.63013E+21,1.97221E+20,2.22584E+21,2.61706E+20,2.85643E+21,3.36829E+20,3.5827E+21,4.2693E+20,4.22979E+20,9.75345E+19,1.08051E+21,1.45573E+20,1.76674E+21,2.12137E+20,2.48368E+21,2.91926E+20,3.26616E+21,3.85636E+20,4.4909E+20,9.45146E+19,1.16569E+21,1.50518E+20,1.94011E+21,2.28026E+20,2.77615E+21,3.22279E+20,4.84038E+20,9.04069E+19,1.27076E+21,1.55251E+20,2.13888E+21,2.43941E+20,5.32459E+20,8.5758E+19,1.3958E+21,1.59853E+20,5.97009E+20,8.13805E+19
66,5.35132E+20,1.28862E+20,1.26346E+21,1.79552E+20,1.95069E+21,2.42514E+20,2.53345E+21,3.04198E+20,3.08181E+21,3.72065E+20,3.74899E+21,4.6017E+20,4.60968E+21,5.73572E+20,5.41574E+20,1.28261E+20,1.29358E+21,1.82866E+20,2.04568E+21,2.56249E+20,2.78471E+21,3.40187E+20,3.56966E+21,4.37821E+20,4.47508E+21,5.54848E+20,5.5936E+20,1.26155E+20,1.36676E+21,1.88917E+20,2.21551E+21,2.75682E+20,3.10589E+21,3.79462E+20,4.08009E+21,5.01222E+20,5.88264E+20,1.22328E+20,1.47029E+21,1.95438E+20,2.42944E+21,2.9638E+20,3.46843E+21,4.18924E+20,6.29287E+20,1.17095E+20,1.59854E+21,2.01688E+20,2.67417E+21,3.17124E+20,6.85008E+20,1.1117E+20,1.74997E+21,2.07768E+20,7.59968E+20,1.05596E+20
67,7.04982E+20,1.66114E+20,1.59499E+21,2.32124E+20,2.43985E+21,3.14006E+20,3.15899E+21,3.94122E+20,3.8396E+21,4.82122E+20,4.67E+21,5.96174E+20,5.74088E+21,7.4294E+20,7.12449E+20,1.65371E+20,1.63234E+21,2.36479E+20,2.55888E+21,3.31875E+20,3.47334E+21,4.40746E+20,4.44775E+21,5.67211E+20,5.57328E+21,7.18706E+20,7.3286E+20,1.62724E+20,1.72221E+21,2.44413E+20,2.76944E+21,3.57102E+20,3.87232E+21,4.91621E+20,5.08182E+21,6.49299E+20,7.65818E+20,1.57879E+20,1.84845E+21,2.52972E+20,3.03309E+21,3.83972E+20,4.32063E+21,5.42756E+20,8.12568E+20,1.51231E+20,2.00402E+21,2.61186E+20,3.33343E+21,4.10909E+20,8.76414E+20,1.43693E+20,2.18708E+21,2.69178E+20,9.63158E+20,1.3661E+20
68,9.20434E+20,2.13602E+20,2.00587E+21,2.99263E+20,3.04228E+21,4.05391E+20,3.92767E+21,5.091E+20,4.77023E+21,6.22843E+20,5.80089E+21,7.70039E+20,7.12957E+21,9.59424E+20,9.29066E+20,2.12684E+20,2.05209E+21,3.04964E+20,3.19098E+21,4.28558E+20,4.31976E+21,5.69318E+20,5.52614E+21,7.32623E+20,6.92146E+21,9.28152E+20,9.52403E+20,2.09363E+20,2.16222E+21,3.15322E+20,3.45139E+21,4.61198E+20,4.81405E+21,6.35016E+20,6.3117E+21,8.38588E+20,9.89807E+20,2.03241E+20,2.31588E+21,3.26507E+20,3.77557E+21,4.95967E+20,5.36706E+21,7.01074E+20,1.04282E+21,1.94808E+20,2.50426E+21,3.37253E+20,4.14339E+21,5.30835E+20,1.11565E+21,1.85236E+20,2.72515E+21,3.47711E+20,1.21567E+21,1.76248E+20
69,1.19233E+21,2.74004E+20,2.51358E+21,3.84806E+20,3.78236E+21,5.21918E+20,4.87002E+21,6.55744E+20,5.91048E+21,8.02317E+20,7.18625E+21,9.91748E+20,8.8304E+21,1.23543E+21,1.20202E+21,2.72883E+20,2.57061E+21,3.92244E+20,3.96692E+21,5.51848E+20,5.35605E+21,7.33286E+20,6.84481E+21,9.43554E+20,8.56883E+21,1.1952E+21,1.22887E+21,2.68712E+20,2.70538E+21,4.05708E+20,4.28889E+21,5.93959E+20,5.96845E+21,8.1789E+20,7.81815E+21,1.07995E+21,1.27109E+21,2.60988E+20,2.8921E+21,4.20265E+20,4.68652E+21,6.3881E+20,6.64873E+21,9.02977E+20,1.3309E+21,2.50309E+20,3.1198E+21,4.34266E+20,5.13616E+21,6.83803E+20,1.4136E+21,2.38175E+20,3.3859E+21,4.47895E+20,1.52849E+21,2.26789E+20
70,1.53388E+21,3.50677E+20,3.13924E+21,4.93558E+20,4.6894E+21,6.70163E+20,6.02271E+21,8.42337E+20,7.30447E+21,1.03068E+21,8.87962E+21,1.2738E+21,1.0909E+22,1.58651E+21,1.54435E+21,3.49323E+20,3.20942E+21,5.03234E+20,4.91703E+21,7.08701E+20,6.62158E+21,9.41902E+20,8.4531E+21,1.2119E+21,1.05764E+22,1.53488E+21,1.57548E+21,3.4408E+20,3.3741E+21,5.20664E+20,5.31501E+21,7.62883E+20,7.38038E+21,1.05056E+21,9.65936E+21,1.387E+21,1.6229E+21,3.34349E+20,3.60059E+21,5.3954E+20,5.80186E+21,8.20573E+20,8.21569E+21,1.15986E+21,1.68999E+21,3.2085E+20,3.87538E+21,5.57713E+20,6.35029E+21,8.78463E+20,1.78343E+21,3.05494E+20,4.19539E+21,5.75405E+20,1.91492E+21,2.91094E+20


==> anc/Strontium/FinalC6s/Strontium3P0C6.csv <==
n,"(0;0)(0;0)",
30,-2.9095E+17,1.39626E+19
31,-3.51639E+17,1.41152E+18
32,-4.3905E+17,9.54455E+17
33,-5.58099E+17,8.51449E+17
34,-7.16415E+17,8.55743E+17
35,-9.24135E+17,9.18217E+17
36,-1.1944E+18,1.02565E+18
37,-1.54361E+18,1.17614E+18
38,-1.99203E+18,1.37288E+18
39,-2.56449E+18,1.62228E+18
40,-3.29207E+18,1.93328E+18
41,-4.21205E+18,2.31735E+18
42,-5.36828E+18,2.78992E+18
43,-6.82051E+18,3.36371E+18
44,-8.62971E+18,4.06318E+18
45,-1.08765E+19,4.9109E+18
46,-1.36555E+19,5.93516E+18
47,-1.70786E+19,7.16921E+18
48,-2.12789E+19,8.65196E+18
49,-2.64143E+19,1.04289E+19
50,-3.26675E+19,1.25529E+19
51,-4.02531E+19,1.50854E+19
52,-4.94133E+19,1.80985E+19
53,-6.04701E+19,2.16719E+19
54,-7.37542E+19,2.59021E+19
55,-8.96588E+19,3.0898E+19
56,-1.08653E+20,3.67845E+19
57,-1.31256E+20,4.37044E+19
58,-1.58096E+20,5.18213E+19
59,-1.89886E+20,6.13213E+19
60,-2.27398E+20,7.24169E+19
61,-2.71501E+20,8.5349E+19
62,-3.23392E+20,1.00388E+20
63,-3.84049E+20,1.17854E+20
64,-4.55048E+20,1.38075E+20
65,-5.37839E+20,1.61461E+20
66,-6.34174E+20,1.8845E+20
67,-7.45992E+20,2.1954E+20
68,-8.75517E+20,2.55289E+20
69,-1.02524E+21,2.96322E+20
70,-1.19795E+21,3.4334E+20


==> anc/Strontium/FinalC6s/Strontium3P1nonsymmsC6.csv <==
n,n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0)
30,4.95095E+17,2.60137E+17,1.25932E+17,6.51936E+16,6.11574E+17,3.24997E+17,2.4236E+17,1.30017E+17,2.36682E+17,1.29794E+17
31,9.73335E+17,5.92127E+17,2.46179E+17,1.48263E+17,1.20597E+18,7.39903E+17,4.78825E+17,2.95987E+17,4.70824E+17,2.95661E+17
32,2.05036E+18,1.47574E+18,5.16352E+17,3.69264E+17,2.54743E+18,1.8443E+18,1.01353E+18,7.37759E+17,1.00231E+18,7.37289E+17
33,5.04581E+18,4.60478E+18,1.26642E+18,1.15165E+18,6.28504E+18,5.75547E+18,2.50587E+18,2.30225E+18,2.49022E+18,2.30159E+18
34,2.12744E+19,1.07873E+20,5.32513E+18,2.69684E+19,2.65614E+19,1.3484E+20,1.06126E+19,5.39362E+19,1.05909E+19,5.39359E+19
35,-3.57955E+19,1.4537E+20,-8.94026E+18,3.63423E+19,-4.47887E+19,1.81713E+20,-1.79327E+19,7.26853E+19,-1.79627E+19,7.26858E+19
36,-1.63067E+19,2.51167E+19,-4.06554E+18,6.27817E+18,-2.04462E+19,3.1397E+19,-8.20301E+18,1.25587E+19,-8.24414E+18,1.25602E+19
37,-1.3786E+19,2.4097E+19,-3.43156E+18,6.0226E+18,-1.73181E+19,3.01232E+19,-6.96166E+18,1.20491E+19,-7.01778E+18,1.20516E+19
38,-1.38137E+19,3.19255E+19,-3.43377E+18,7.97902E+18,-1.73844E+19,3.99096E+19,-7.00151E+18,1.59636E+19,-7.07761E+18,1.59671E+19
39,-1.49573E+19,5.07894E+19,-3.71342E+18,1.26941E+19,-1.88555E+19,6.34906E+19,-7.60768E+18,2.53959E+19,-7.71031E+18,2.54007E+19
40,-1.68954E+19,1.03438E+20,-4.19053E+18,2.58551E+19,-2.13372E+19,1.29303E+20,-8.62379E+18,5.17206E+19,-8.76136E+18,5.1727E+19
41,-1.9577E+19,4.92374E+20,-4.85164E+18,1.23087E+20,-2.4768E+19,6.15474E+20,-1.00268E+19,2.46189E+20,-1.02101E+19,2.46198E+20
42,-2.30625E+19,3.0092E+20,-5.70834E+18,7.5238E+19,-2.92154E+19,3.76141E+20,-1.18457E+19,1.50457E+20,-1.20885E+19,1.50446E+20
43,-2.7454E+19,1.47238E+20,-6.78685E+18,3.68199E+19,-3.48197E+19,1.84035E+20,-1.41389E+19,7.3615E+19,-1.44588E+19,7.35998E+19
44,-3.28751E+19,1.13371E+20,-8.12364E+18,2.83567E+19,-4.17764E+19,1.41698E+20,-1.69875E+19,5.66807E+19,-1.74067E+19,5.66608E+19
45,-3.95473E+19,1.0196E+20,-9.76512E+18,2.55081E+19,-5.03329E+19,1.27429E+20,-2.04941E+19,5.09735E+19,-2.10402E+19,5.09474E+19
46,-4.76937E+19,9.92573E+19,-1.16731E+19,2.49325E+19,-6.07917E+19,1.24041E+20,-2.47839E+19,4.96189E+19,-2.54917E+19,4.95851E+19
47,-5.7612E+19,1.01338E+20,-1.40773E+19,2.53658E+19,-7.35141E+19,1.26638E+20,-3.00066E+19,5.06583E+19,-3.09191E+19,5.06148E+19
48,-6.96073E+19,1.06767E+20,-1.69833E+19,2.67321E+19,-8.89287E+19,1.33415E+20,-3.63399E+19,5.337E+19,-3.75103E+19,5.33143E+19
49,-8.40762E+19,1.14978E+20,-2.04836E+19,2.87959E+19,-1.07541E+20,1.43666E+20,-4.39932E+19,5.74715E+19,-4.5487E+19,5.74006E+19
50,-1.0145E+20,1.25791E+20,-2.46584E+19,3.15144E+19,-1.29943E+20,1.57172E+20,-5.32125E+19,6.28755E+19,-5.51096E+19,6.27856E+19
51,-1.22336E+20,1.39253E+20,-2.96828E+19,3.48963E+19,-1.56813E+20,1.73977E+20,-6.42787E+19,6.95992E+19,-6.66883E+19,6.94856E+19
52,-1.47274E+20,1.55518E+20,-3.56536E+19,3.89839E+19,-1.8898E+20,1.94285E+20,-7.75364E+19,7.77248E+19,-8.05693E+19,7.75823E+19
53,-1.77007E+20,1.74853E+20,-4.27616E+19,4.3844E+19,-2.27358E+20,2.18426E+20,-9.33658E+19,8.73838E+19,-9.71664E+19,8.72057E+19
54,-2.12367E+20,1.97601E+20,-5.12236E+19,4.95656E+19,-2.73047E+20,2.46827E+20,-1.12223E+20,9.87479E+19,-1.16966E+20,9.85263E+19
55,-2.54308E+20,2.24184E+20,-6.12448E+19,5.6249E+19,-3.27283E+20,2.80014E+20,-1.34623E+20,1.12027E+20,-1.4052E+20,1.11752E+20
56,-3.03933E+20,2.55098E+20,-7.3086E+19,6.40258E+19,-3.91509E+20,3.18606E+20,-1.61166E+20,1.27469E+20,-1.6847E+20,1.2713E+20
57,-3.62495E+20,2.90916E+20,-8.70222E+19,7.30356E+19,-4.6736E+20,3.63316E+20,-1.92518E+20,1.45356E+20,-2.01539E+20,1.44943E+20
58,-4.31481E+20,3.32306E+20,-1.03451E+20,8.34569E+19,-5.56798E+20,4.14981E+20,-2.2954E+20,1.66033E+20,-2.40602E+20,1.65523E+20
59,-5.12518E+20,3.80012E+20,-1.22709E+20,9.54693E+19,-6.61914E+20,4.74526E+20,-2.73037E+20,1.8986E+20,-2.8659E+20,1.89238E+20
60,-6.07496E+20,4.34891E+20,-1.45251E+20,1.09291E+20,-7.85219E+20,5.43019E+20,-3.24109E+20,2.17268E+20,-3.40645E+20,2.16512E+20
61,-7.18571E+20,4.97986E+20,-1.71563E+20,1.25167E+20,-9.29519E+20,6.21661E+20,-3.83907E+20,2.48739E+20,-4.04019E+20,2.47822E+20
62,-8.48285E+20,5.70143E+20,-2.02221E+20,1.43373E+20,-1.098E+21,7.11809E+20,-4.53727E+20,2.84815E+20,-4.78131E+20,2.83706E+20
63,-9.99296E+20,6.52771E+20,-2.3697E+20,1.64236E+20,-1.29442E+21,8.14917E+20,-5.35194E+20,3.26077E+20,-5.64698E+20,3.24743E+20
64,-1.17465E+21,7.47315E+20,-2.78139E+20,1.88048E+20,-1.52268E+21,9.32887E+20,-6.29916E+20,3.73288E+20,-6.65438E+20,3.71687E+20
65,-1.37794E+21,8.55152E+20,-3.25059E+20,2.1525E+20,-1.78766E+21,1.06744E+21,-7.39922E+20,4.27136E+20,-7.8256E+20,4.25219E+20
66,-1.61334E+21,9.78051E+20,-3.78818E+20,2.46266E+20,-2.09456E+21,1.22077E+21,-8.67387E+20,4.88502E+20,-9.18417E+20,4.86214E+20
67,-1.88522E+21,1.11792E+21,-4.41949E+20,2.81574E+20,-2.44926E+21,1.39527E+21,-1.01476E+21,5.58341E+20,-1.07567E+21,5.55617E+20
68,-2.19871E+21,1.27691E+21,-5.15247E+20,3.21709E+20,-2.85844E+21,1.5936E+21,-1.18485E+21,6.37717E+20,-1.25733E+21,6.34485E+20
69,-2.55944E+21,1.45737E+21,-5.98884E+20,3.67295E+20,-3.32959E+21,1.81872E+21,-1.38076E+21,7.27817E+20,-1.46681E+21,7.23989E+20
70,-2.97312E+21,1.66166E+21,-6.94856E+20,4.18765E+20,-3.87108E+21,2.07369E+21,-1.60601E+21,8.29856E+20,-1.70786E+21,8.25538E+20


==> anc/Strontium/FinalC6s/Strontium3P1symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=2 Omega=1",,"K=1 Omega=1",,"K=2 Omega=2",
30,7.24855E+16,3.45999E+16,4.91135E+17,2.56121E+17,9.01887E+17,4.77471E+17,1.22726E+17,6.41356E+16,1.31117E+17,6.42803E+16,4.95389E+17,2.56193E+17
31,1.39175E+17,7.80079E+16,9.6744E+17,5.79172E+17,1.78414E+18,1.08008E+18,2.4141E+17,1.44944E+17,2.53865E+17,1.45156E+17,9.73755E+17,5.79277E+17
32,2.87125E+17,1.90938E+17,2.04171E+18,1.42077E+18,3.77955E+18,2.65023E+18,5.0935E+17,3.55408E+17,5.27598E+17,3.55714E+17,2.05097E+18,1.42092E+18
33,6.93514E+17,5.59165E+17,5.03332E+18,4.16746E+18,9.34911E+18,7.77522E+18,1.25628E+18,1.04217E+18,1.28269E+18,1.0426E+18,5.04675E+18,4.16768E+18
34,2.87471E+18,3.0202E+18,2.12565E+19,2.25349E+19,3.96042E+19,4.20488E+19,5.31062E+18,5.63411E+18,5.3484E+18,5.63469E+18,2.12757E+19,2.25351E+19
35,-4.76165E+18,1.97262E+20,-3.58207E+19,6.1511E+19,-6.69277E+19,1.83894E+20,-8.9608E+18,3.60652E+19,-8.90735E+18,1.25969E+19,-3.57936E+19,5.06198E+19
36,-2.13781E+18,1.24936E+19,-1.63428E+19,2.07028E+19,-3.06148E+19,4.21706E+19,-4.0943E+18,6.19718E+18,-4.01945E+18,4.95889E+18,-1.63049E+19,2.00195E+19
37,-1.78257E+18,1.98236E+19,-1.38351E+19,1.58266E+19,-2.59801E+19,3.66504E+19,-3.47143E+18,5.99544E+18,-3.36764E+18,3.54117E+18,-1.37823E+19,1.44611E+19
38,-1.76296E+18,3.49029E+19,-1.38812E+19,1.66019E+19,-2.61261E+19,4.43042E+19,-3.48852E+18,7.96757E+18,-3.34592E+18,3.41724E+18,-1.38087E+19,1.40849E+19
39,-1.88511E+18,6.81553E+19,-1.50489E+19,2.00706E+19,-2.83847E+19,6.41834E+19,-3.78796E+18,1.26894E+19,-3.59375E+18,3.63467E+18,-1.49503E+19,1.51072E+19
40,-2.10423E+18,1.62914E+20,-1.70221E+19,2.88269E+19,-3.21718E+19,1.18614E+20,-4.29067E+18,2.58542E+19,-4.02795E+18,4.05611E+18,-1.68889E+19,1.69958E+19
41,-2.41061E+18,8.83804E+20,-1.97509E+19,8.33136E+19,-3.74014E+19,5.10032E+20,-4.98573E+18,1.2309E+20,-4.63374E+18,4.65546E+18,-1.95724E+19,1.96539E+19
42,-2.80719E+18,4.03292E+19,-2.3288E+19,3.00912E+20,-4.41813E+19,5.61485E+20,-5.88647E+18,7.52332E+19,-5.41828E+18,7.52408E+19,-2.30506E+19,3.00915E+20
43,-3.30424E+18,1.97434E+19,-2.77447E+19,1.47221E+20,-5.27295E+19,2.74687E+20,-7.02193E+18,3.68123E+19,-6.40364E+18,3.68224E+19,-2.74312E+19,1.47226E+20
44,-3.91648E+18,1.52112E+19,-3.32755E+19,1.13347E+20,-6.33484E+19,2.11466E+20,-8.43176E+18,2.83459E+19,-7.62081E+18,2.83591E+19,-3.28643E+19,1.13353E+20
45,-4.66289E+18,1.3689E+19,-4.00766E+19,1.01926E+20,-7.64205E+19,1.90142E+20,-1.01664E+19,2.54935E+19,-9.10959E+18,2.55108E+19,-3.95409E+19,1.01935E+20
46,-5.56663E+18,1.33352E+19,-4.83875E+19,9.92098E+19,-9.24132E+19,1.85057E+20,-1.22868E+19,2.48184E+19,-1.09179E+19,2.4841E+19,-4.76936E+19,9.92209E+19
47,-6.65521E+18,1.36253E+19,-5.84943E+19,1.01281E+20,-1.11885E+20,1.88901E+20,-1.4867E+19,2.53405E+19,-1.31045E+19,2.53692E+19,-5.76006E+19,1.01295E+20
48,-7.96101E+18,1.43668E+19,-7.07367E+19,1.06695E+20,-1.355E+20,1.98978E+20,-1.79935E+19,2.66998E+19,-1.57364E+19,2.67366E+19,-6.95923E+19,1.06713E+20
49,-9.52177E+18,1.54845E+19,-8.55142E+19,1.14887E+20,-1.64039E+20,2.14234E+20,-2.17702E+19,2.87553E+19,-1.88971E+19,2.8802E+19,-8.40567E+19,1.14911E+20
50,-1.13818E+19,1.6956E+19,-1.03297E+20,1.25683E+20,-1.9842E+20,2.34339E+20,-2.63159E+19,3.14633E+19,-2.26763E+19,3.15225E+19,-1.0145E+20,1.25712E+20
51,-1.35774E+19,1.87872E+19,-1.24616E+20,1.39116E+20,-2.39712E+20,2.59356E+20,-3.17712E+19,3.48328E+19,-2.71832E+19,3.49075E+19,-1.22302E+20,1.39153E+20
52,-1.6191E+19,2.10009E+19,-1.50134E+20,1.5535E+20,-2.89171E+20,2.89587E+20,-3.82995E+19,3.89055E+19,-3.25437E+19,3.89992E+19,-1.47231E+20,1.55396E+20
53,-1.92776E+19,2.36342E+19,-1.80572E+20,1.74648E+20,-3.48233E+20,3.25523E+20,-4.60761E+19,4.37475E+19,-3.88908E+19,4.38644E+19,-1.76953E+20,1.74706E+20
54,-2.29163E+19,2.67347E+19,-2.16799E+20,1.97352E+20,-4.18603E+20,3.67799E+20,-5.53451E+19,4.94453E+19,-4.6411E+19,4.95907E+19,-2.12294E+20,1.97425E+20
55,-2.71885E+19,3.03609E+19,-2.5979E+20,2.23883E+20,-5.0221E+20,4.17195E+20,-6.63489E+19,5.6104E+19,-5.52871E+19,5.62841E+19,-2.54217E+20,2.23972E+20
56,-3.21961E+19,3.45816E+19,-3.10686E+20,2.54735E+20,-6.013E+20,4.7463E+20,-7.93533E+19,6.3849E+19,-6.5717E+19,6.40711E+19,-3.0382E+20,2.54845E+20
57,-3.8046E+19,3.94772E+19,-3.70779E+20,2.90482E+20,-7.18413E+20,5.41171E+20,-9.47109E+19,7.28253E+19,-7.79742E+19,7.30977E+19,-3.62353E+20,2.90617E+20
58,-4.49047E+19,4.51378E+19,-4.41627E+20,3.31782E+20,-8.56605E+20,6.18042E+20,-1.12866E+20,8.31965E+19,-9.2368E+19,8.35305E+19,-4.31302E+20,3.31947E+20
59,-5.28668E+19,5.16699E+19,-5.24867E+20,3.79385E+20,-1.01913E+21,7.06636E+20,-1.34173E+20,9.51547E+19,-1.0918E+20,9.55618E+19,-5.12285E+20,3.79588E+20
60,-6.21189E+19,5.91914E+19,-6.22489E+20,4.34144E+20,-1.20994E+21,8.08534E+20,-1.59164E+20,1.08912E+20,-1.28798E+20,1.09407E+20,-6.07207E+20,4.34389E+20
61,-7.28403E+19,6.78371E+19,-7.36705E+20,4.97017E+20,-1.4334E+21,9.2552E+20,-1.88406E+20,1.24713E+20,-1.51636E+20,1.25312E+20,-7.1822E+20,4.97314E+20
62,-8.52252E+19,7.77592E+19,-8.70025E+20,5.69089E+20,-1.69448E+21,1.05961E+21,-2.22545E+20,1.42829E+20,-1.78165E+20,1.43552E+20,-8.47744E+20,5.69447E+20
63,-9.95274E+19,8.91163E+19,-1.02542E+21,6.5152E+20,-1.99909E+21,1.21295E+21,-2.62333E+20,1.63554E+20,-2.08935E+20,1.64424E+20,-9.9864E+20,6.51952E+20
64,-1.16028E+20,1.02127E+20,-1.20597E+21,7.4584E+20,-2.35328E+21,1.38839E+21,-3.08553E+20,1.87273E+20,-2.44503E+20,1.88317E+20,-1.17387E+21,7.46358E+20
65,-1.35015E+20,1.16981E+20,-1.41553E+21,8.53415E+20,-2.76469E+21,1.58847E+21,-3.62194E+20,2.14331E+20,-2.85593E+20,2.1558E+20,-1.37713E+21,8.54035E+20
66,-1.56815E+20,1.33927E+20,-1.65819E+21,9.76009E+20,-3.2415E+21,1.81645E+21,-4.24305E+20,2.45173E+20,-3.32955E+20,2.46663E+20,-1.61237E+21,9.76747E+20
67,-1.81791E+20,1.53233E+20,-1.93859E+21,1.11553E+21,-3.79291E+21,2.07588E+21,-4.96069E+20,2.80282E+20,-3.87431E+20,2.82054E+20,-1.88409E+21,1.11641E+21
68,-2.10357E+20,1.75198E+20,-2.26199E+21,1.2741E+21,-4.42939E+21,2.37071E+21,-5.78832E+20,3.20194E+20,-4.49982E+20,3.22297E+20,-2.19736E+21,1.27514E+21
69,-2.4297E+20,2.00156E+20,-2.6343E+21,1.45409E+21,-5.16268E+21,2.70533E+21,-6.74049E+20,3.65507E+20,-5.21585E+20,3.67996E+20,-2.55784E+21,1.45532E+21
70,-2.80164E+20,2.28233E+20,-3.06211E+21,1.6579E+21,-6.0059E+21,3.08457E+21,-7.83535E+20,4.16734E+20,-6.03656E+20,4.19536E+20,-2.9719E+21,1.65929E+21


==> anc/Strontium/FinalC6s/Strontium3P2nonsymmsC6.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(1;-1),,(2;-2)(0;0),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,2.21176E+16,2.53743E+15,2.40047E+16,2.75134E+15,3.44345E+16,3.5083E+15,5.26682E+16,6.41364E+15,8.20006E+16,1.16983E+16,1.12335E+17,1.27292E+16,1.44582E+17,1.74244E+16,1.27419E+17,1.5363E+16,1.84349E+17,2.23441E+16,1.39302E+16,1.94115E+15,7.17605E+16,1.13932E+16,5.192E+16,9.3569E+15,5.41194E+16,9.21819E+15,1.9618E+16,4.50992E+15
31,3.02828E+16,3.52281E+15,3.28468E+16,3.83153E+15,4.93901E+16,5.17885E+15,7.84079E+16,1.00854E+16,1.2507E+17,1.86901E+16,1.68158E+17,2.00468E+16,2.17905E+17,2.76082E+16,1.91916E+17,2.43436E+16,2.78487E+17,3.54603E+16,2.14298E+16,3.10415E+15,1.11725E+17,1.82774E+16,8.18689E+16,1.50355E+16,8.48551E+16,1.48045E+16,3.18005E+16,7.25264E+15
32,4.13105E+16,4.8903E+15,4.47583E+16,5.33433E+15,7.02944E+16,7.63112E+15,1.15791E+17,1.56823E+16,1.88555E+17,2.94053E+16,2.4925E+17,3.12037E+16,3.25078E+17,4.31707E+16,2.86156E+17,3.80678E+16,4.16254E+17,5.5514E+16,3.25212E+16,4.88686E+15,1.71249E+17,2.88442E+16,1.26788E+17,2.37606E+16,1.3081E+17,2.33843E+16,5.034E+16,1.14724E+16
33,5.61033E+16,6.77181E+15,6.0724E+16,7.40682E+15,9.92347E+16,1.12038E+16,1.69584E+17,2.40976E+16,2.81028E+17,4.55935E+16,3.65766E+17,4.79868E+16,4.801E+17,6.66222E+16,4.22335E+17,5.87509E+16,6.15586E+17,8.57488E+16,4.87163E+16,7.58065E+15,2.58702E+17,4.48301E+16,1.93188E+17,3.69715E+16,1.98625E+17,3.63701E+16,7.81014E+16,1.78688E+16
34,7.58167E+16,9.33696E+15,8.19742E+16,1.02151E+16,1.39691E+17,1.63852E+16,2.46143E+17,3.65917E+16,4.1421E+17,6.97254E+16,5.31956E+17,7.2915E+16,7.01668E+17,1.01506E+17,6.17034E+17,8.95159E+16,9.00884E+17,1.30738E+17,7.20808E+16,1.15969E+16,3.8557E+17,6.86892E+16,2.90031E+17,5.6704E+16,2.97227E+17,5.57616E+16,1.18981E+17,2.74325E+16
35,1.01928E+17,1.28176E+16,1.10113E+17,1.40883E+16,1.96014E+17,2.3846E+16,3.54147E+17,5.50069E+16,6.03974E+17,1.05252E+17,7.66792E+17,1.09511E+17,1.01531E+18,1.53011E+17,8.92603E+17,1.34731E+17,1.30504E+18,1.96878E+17,1.0541E+17,1.75108E+16,5.6744E+17,1.03848E+17,4.29519E+17,8.57986E+16,4.3895E+17,8.44853E+16,1.78338E+17,4.15447E+16
36,1.36308E+17,1.74931E+16,1.47076E+17,1.92684E+16,2.73217E+17,3.47947E+16,5.05139E+17,8.1516E+16,8.71749E+17,1.56939E+17,1.09542E+18,1.62727E+17,1.45499E+18,2.27241E+17,1.27904E+18,2.00408E+17,1.87222E+18,2.92975E+17,1.52473E+17,2.61159E+16,8.25403E+17,1.55048E+17,6.28215E+17,1.28191E+17,6.40344E+17,1.25989E+17,2.63838E+17,6.21081E+16
37,1.81294E+17,2.37341E+16,1.95419E+17,2.61987E+16,3.75444E+17,4.93582E+16,7.1441E+17,1.1968E+17,1.24549E+18,2.31314E+17,1.54802E+18,2.38821E+17,2.06571E+18,3.34245E+17,1.81538E+18,2.94783E+17,2.65989E+18,4.31095E+17,2.18183E+17,3.84996E+16,1.18701E+18,2.28778E+17,9.07789E+17,1.89268E+17,9.23491E+17,1.85972E+17,3.84567E+17,9.17894E+16
38,2.39876E+17,3.20498E+16,2.5832E+17,3.54281E+16,5.1547E+17,7.03137E+16,1.00207E+18,1.73914E+17,1.76295E+18,3.3722E+17,2.17151E+18,3.47169E+17,2.90661E+18,4.8646E+17,2.55407E+18,4.29033E+17,3.74528E+18,6.27611E+17,3.09167E+17,5.61363E+16,1.68955E+18,3.33832E+17,1.29765E+18,2.76324E+17,1.31759E+18,2.71458E+17,5.54173E+17,1.34095E+17
39,3.15544E+17,3.42586E+16,3.39577E+17,3.98586E+16,7.05103E+17,9.65612E+16,1.39423E+18,2.49593E+17,2.47291E+18,4.86504E+17,3.02196E+18,4.98144E+17,4.05452E+18,6.99623E+17,3.56245E+18,6.17101E+17,5.22755E+18,9.0316E+17,4.33972E+17,8.09914E+16,2.38129E+18,4.82067E+17,1.83605E+18,3.99169E+17,1.86107E+18,3.92099E+17,7.89606E+17,1.937E+17
40,4.13047E+17,5.71139E+16,4.44071E+17,6.36331E+16,9.58408E+17,1.40548E+17,1.92493E+18,3.56606E+17,3.43943E+18,6.9513E+17,4.17321E+18,7.12552E+17,5.60947E+18,9.99902E+17,4.92898E+18,8.81898E+17,7.23694E+18,1.29069E+18,6.03817E+17,1.15743E+17,3.32559E+18,6.89214E+17,2.57311E+18,5.71024E+17,2.60377E+18,5.60767E+17,1.11451E+18,2.77408E+17
41,5.3787E+17,7.55857E+16,5.77547E+17,8.39711E+16,1.29151E+18,1.94371E+17,2.63778E+18,5.03703E+17,4.74379E+18,9.83942E+17,5.71507E+18,1.00622E+18,7.69963E+18,1.41373E+18,6.76533E+18,1.24691E+18,9.93794E+18,1.82524E+18,8.32923E+17,1.63848E+17,4.603E+18,9.76184E+17,3.57281E+18,8.09095E+17,3.61031E+18,7.94444E+17,1.55646E+18,3.93315E+17
42,6.96898E+17,9.94588E+16,7.48157E+17,1.11201E+17,1.72543E+18,2.69199E+17,3.58851E+18,7.05565E+17,6.49149E+18,1.38055E+18,7.76364E+18,1.40965E+18,1.04889E+19,1.98158E+18,9.21594E+18,1.74781E+18,1.35433E+19,2.55877E+18,1.13973E+18,2.29875E+17,6.3182E+18,1.37033E+18,4.91837E+18,1.13624E+18,4.96364E+18,1.11549E+18,2.15228E+18,5.52613E+17
43,8.98516E+17,1.30118E+17,9.64218E+17,1.44964E+17,2.29789E+18,3.69537E+17,4.84823E+18,9.79815E+17,8.81659E+18,1.92068E+18,1.04795E+19,1.95799E+18,1.41854E+19,2.7544E+18,1.24639E+19,2.42945E+18,1.83224E+19,3.55735E+18,1.5476E+18,3.19886E+17,8.6041E+18,1.90756E+18,6.71577E+18,1.58209E+18,6.76961E+18,1.55304E+18,2.953E+18,7.69766E+17
44,1.15285E+18,1.69209E+17,1.23624E+18,1.88756E+17,3.05062E+18,5.07541E+17,6.50636E+18,1.3504E+18,1.18887E+19,2.65096E+18,1.40589E+19,2.69979E+18,1.9052E+19,3.79865E+18,1.67401E+19,3.35054E+18,2.46156E+19,4.90671E+18,2.08612E+18,4.41543E+17,1.16293E+19,2.63403E+18,9.09945E+18,2.18524E+18,9.16246E+18,2.14488E+18,4.0217E+18,1.06355E+18
45,1.47227E+18,2.18862E+17,1.57755E+18,2.44366E+17,4.02197E+18,6.84143E+17,8.72076E+18,1.85324E+18,1.59216E+19,3.63116E+18,1.87291E+19,3.69247E+18,2.55679E+19,5.21248E+18,2.23348E+19,4.58619E+18,3.285E+19,6.71701E+18,2.79249E+18,6.04841E+17,1.56061E+19,3.60943E+18,1.22391E+19,2.99522E+18,1.22622E+19,2.93989E+18,5.43085E+18,1.45841E+18
46,1.87162E+18,2.81568E+17,2.0041E+18,3.14729E+17,5.26836E+18,9.22033E+17,1.15547E+19,2.50991E+18,2.11832E+19,4.93782E+18,2.47916E+19,5.01585E+18,3.38898E+19,7.068E+18,2.96108E+19,6.23255E+18,4.356E+19,9.12922E+18,3.71333E+18,8.22534E+17,2.08009E+19,4.91008E+18,1.6348E+19,4.0755E+18,1.63656E+19,3.99901E+18,7.28099E+18,1.98506E+18
47,2.36886E+18,3.60397E+17,2.53478E+18,4.0315E+17,6.86493E+18,1.2352E+18,1.52187E+19,3.38256E+18,2.80065E+19,6.66833E+18,3.26197E+19,6.76707E+18,4.46475E+19,9.53839E+18,3.90181E+19,8.41195E+18,5.74079E+19,1.23227E+19,4.90645E+18,1.11085E+18,2.75448E+19,6.63307E+18,2.16914E+19,5.50682E+18,2.16987E+19,5.40305E+18,9.69464E+18,2.68308E+18
48,2.98523E+18,4.58874E+17,3.19425E+18,5.13791E+17,8.90015E+18,1.64515E+18,1.99301E+19,4.53794E+18,3.68052E+19,8.94588E+18,4.26728E+19,9.07066E+18,5.84774E+19,1.27903E+19,5.11143E+19,1.12791E+19,7.5215E+19,1.65241E+19,6.44369E+18,1.49032E+18,3.62496E+19,8.90129E+18,2.85996E+19,7.39138E+18,2.85895E+19,7.25156E+18,1.2824E+19,3.60223E+18
49,3.74618E+18,5.81488E+17,4.00781E+18,6.51619E+17,1.14826E+19,2.17863E+18,2.60129E+19,6.10024E+18,4.80897E+19,1.19256E+19,5.55165E+19,1.20823E+19,7.61862E+19,1.7065E+19,6.65858E+19,1.50288E+19,9.79917E+19,2.20191E+19,8.41351E+18,1.98679E+18,4.74232E+19,1.18694E+19,3.74808E+19,9.85786E+18,3.74433E+19,9.67076E+18,1.68576E+19,4.80552E+18
50,4.68199E+18,7.33405E+17,5.00655E+18,8.22396E+17,1.47457E+19,2.86941E+18,3.36987E+19,8.00284E+18,6.24875E+19,1.5802E+19,7.1846E+19,1.59979E+19,9.86943E+19,2.2571E+19,8.62781E+19,1.99052E+19,1.26983E+20,2.91656E+19,1.09247E+19,2.63268E+18,6.16895E+19,1.57316E+19,4.88352E+19,1.30677E+19,4.87585E+19,1.28188E+19,2.20269E+19,6.37172E+18
51,5.82849E+18,9.20811E+17,6.22951E+18,1.03323E+18,1.88252E+19,3.75947E+18,4.34467E+19,1.0538E+19,8.07655E+19,2.08164E+19,9.24679E+19,2.10604E+19,1.27236E+20,2.97295E+19,1.11226E+20,2.62111E+19,1.63711E+20,3.84074E+19,1.41105E+19,3.46823E+18,7.98097E+19,2.07286E+19,6.32725E+19,1.72212E+19,6.31369E+19,1.68966E+19,2.86308E+19,8.39901E+18
52,7.2279E+18,1.15106E+18,7.72177E+18,1.29241E+18,2.39567E+19,4.90063E+18,5.57424E+19,1.37929E+19,1.03859E+20,2.72703E+19,1.1847E+20,2.7573E+19,1.63204E+20,3.89214E+19,1.42661E+20,3.43248E+19,2.09986E+20,5.02992E+19,1.81305E+19,4.54361E+18,1.0272E+20,2.7161E+19,8.15573E+19,2.25685E+19,8.13242E+19,2.21366E+19,3.69968E+19,1.10093E+19
53,8.93022E+18,1.43298E+18,9.53648E+18,1.60997E+18,3.03568E+19,6.35682E+18,7.11552E+19,1.79596E+19,1.32901E+20,3.55345E+19,1.51069E+20,3.59088E+19,2.08287E+20,5.06954E+19,1.82103E+20,4.47115E+19,2.68051E+20,6.55232E+19,2.31826E+19,5.92071E+18,1.31549E+20,3.53993E+19,1.04593E+20,2.94178E+19,1.04241E+20,2.88533E+19,4.75586E+19,1.43532E+19
54,1.09928E+19,1.77584E+18,1.17342E+19,1.99599E+18,3.83053E+19,8.20613E+18,9.04242E+19,2.32691E+19,1.69264E+20,4.60661E+19,1.91762E+20,4.6527E+19,2.64603E+20,6.56982E+19,2.3138E+20,5.79444E+19,3.40593E+20,8.49196E+19,2.95028E+19,7.67564E+18,1.67664E+20,4.58994E+19,1.33484E+20,3.81485E+19,1.3297E+20,3.74147E+19,6.08303E+19,1.86164E+19
55,1.34853E+19,2.1928E+18,1.43895E+19,2.46583E+18,4.81424E+19,1.05452E+19,1.14397E+20,3.0001E+19,2.14601E+20,5.94255E+19,2.42351E+20,5.99906E+19,3.34658E+20,8.47237E+19,2.92699E+20,7.47265E+19,4.3086E+20,1.09518E+20,3.73763E+19,9.90153E+18,2.12709E+20,5.92198E+19,1.69558E+20,4.92259E+19,1.6883E+20,4.82767E+19,7.74344E+19,2.40261E+19
56,1.64855E+19,2.69934E+18,1.75844E+19,3.03813E+18,6.02686E+19,1.34921E+19,1.44111E+20,3.84995E+19,2.70894E+20,7.62951E+19,3.04993E+20,7.69868E+19,4.21457E+20,1.08744E+20,3.68689E+20,9.5913E+19,5.42722E+20,1.40575E+20,4.7145E+19,1.27129E+19,2.68663E+20,7.60442E+19,2.14414E+20,6.32173E+19,2.13405E+20,6.19959E+19,9.81183E+19,3.086E+19
57,2.00886E+19,3.305E+18,2.14207E+19,3.72048E+18,7.5167E+19,1.71857E+19,1.80805E+20,4.91807E+19,3.40519E+20,9.75072E+19,3.82266E+20,9.835E+19,5.28588E+20,1.3894E+20,4.6249E+20,1.22548E+20,6.80796E+20,1.7962E+20,5.92162E+19,1.62478E+19,3.37893E+20,9.72014E+19,2.69975E+20,8.08141E+19,2.6859E+20,7.92497E+19,1.23779E+20,3.9456E+19
58,2.43982E+19,4.03575E+18,2.60084E+19,4.54486E+18,9.34033E+19,2.18027E+19,2.25946E+20,6.25521E+19,4.26302E+20,1.2407E+20,4.77233E+20,1.25101E+20,6.60328E+20,1.76744E+20,5.77852E+20,1.55895E+20,8.50603E+20,2.28504E+20,7.40781E+19,2.06742E+19,4.23223E+20,1.23698E+20,3.38522E+20,1.02854E+20,3.36652E+20,1.00859E+20,1.55487E+20,5.02265E+19
59,2.95414E+19,4.91194E+18,3.14816E+19,5.5333E+18,1.15652E+20,2.75458E+19,2.81283E+20,7.92247E+19,5.31667E+20,1.572E+20,5.93524E+20,1.58439E+20,8.21743E+20,2.23887E+20,7.19266E+20,1.97478E+20,1.05872E+21,2.89465E+20,9.23083E+19,2.61952E+19,5.28022E+20,1.56749E+20,4.228E+20,1.30347E+20,4.2028E+20,1.27815E+20,1.94518E+20,6.36568E+19
60,3.56593E+19,5.95678E+18,3.79915E+19,6.71308E+18,1.4271E+20,3.46686E+19,3.48878E+20,9.99337E+19,6.60505E+20,1.98362E+20,7.3546E+20,1.99858E+20,1.01884E+21,2.82449E+20,8.91929E+20,2.49137E+20,1.31285E+21,3.65196E+20,1.14593E+20,3.30549E+19,6.56243E+20,1.97818E+20,5.25994E+20,1.64513E+20,5.2267E+20,1.61312E+20,2.42394E+20,8.03521E+19
61,4.29173E+19,7.20044E+18,4.57132E+19,8.11774E+18,1.755E+20,4.34691E+19,4.31178E+20,1.25561E+20,8.17581E+20,2.49317E+20,9.08032E+20,2.51116E+20,1.2587E+21,3.54928E+20,1.10209E+21,3.1307E+20,1.62215E+21,4.58926E+20,1.41741E+20,4.15463E+19,8.12605E+20,2.48662E+20,6.51943E+20,2.06813E+20,6.47593E+20,2.02783E+20,3.00877E+20,1.01024E+20
62,5.15057E+19,8.6758E+18,5.48459E+19,9.78525E+18,2.15144E+20,5.43025E+19,5.32188E+20,1.57238E+20,1.00853E+21,3.12167E+20,1.11736E+21,3.1432E+20,1.55098E+21,4.44358E+20,1.35715E+21,3.91915E+20,1.99747E+21,5.74517E+20,1.74705E+20,5.20199E+19,1.00266E+21,3.11381E+20,8.0517E+20,2.58999E+20,7.99967E+20,2.53943E+20,3.72145E+20,1.26531E+20
63,6.1639E+19,1.0424E+19,6.56222E+19,1.17596E+19,2.62916E+20,6.76032E+19,6.53709E+20,1.96007E+20,1.23974E+21,3.89422E+20,1.37039E+21,3.92006E+20,1.90337E+21,5.54176E+20,1.66556E+21,4.88826E+20,2.45132E+21,7.16599E+20,2.14607E+20,6.48949E+19,1.23291E+21,3.88481E+20,9.90939E+20,3.23149E+20,9.84089E+20,3.16834E+20,4.5867E+20,1.57886E+20
64,7.35657E+19,1.24862E+19,7.83059E+19,1.40901E+19,3.20319E+20,8.38701E+19,8.00412E+20,2.43612E+20,1.51895E+21,4.84068E+20,1.67532E+21,4.87151E+20,2.32885E+21,6.88772E+20,2.03745E+21,6.07532E+20,2.99855E+21,8.90636E+20,2.62758E+20,8.06678E+19,1.51101E+21,4.82944E+20,1.21548E+21,4.01754E+20,1.20698E+21,3.93892E+20,5.63386E+20,1.96311E+20
65,8.75686E+19,1.49135E+19,9.32301E+19,1.68629E+19,3.89105E+20,1.03706E+20,9.76772E+20,3.01672E+20,1.85511E+21,5.99646E+20,2.04176E+21,6.03314E+20,2.83963E+21,8.53054E+20,2.48457E+21,7.52471E+20,3.65647E+21,1.10314E+21,3.20693E+20,9.99292E+19,1.8459E+21,5.98308E+20,1.48609E+21,4.97755E+20,1.47515E+21,4.88004E+20,6.89729E+20,2.43244E+20
66,1.03969E+20,1.77634E+19,1.10667E+20,2.0057E+19,4.71337E+20,1.27822E+20,1.18779E+21,3.72344E+20,2.25866E+21,7.40347E+20,2.48102E+21,7.44698E+20,3.45177E+21,1.05304E+21,3.02062E+21,9.28895E+20,4.44519E+21,1.36181E+21,3.90196E+20,1.23378E+20,2.248E+21,7.38758E+20,1.81122E+21,6.14639E+20,1.79738E+21,6.02583E+20,8.41784E+20,3.00389E+20
67,1.23136E+20,2.11012E+19,1.31071E+20,2.3846E+19,5.69327E+20,1.57056E+20,1.44012E+21,4.58118E+20,2.74182E+21,9.11111E+20,3.0058E+21,9.16278E+20,4.18354E+21,1.29574E+21,3.66156E+21,1.14299E+21,5.38821E+21,1.67571E+21,4.73357E+20,1.51836E+20,2.7295E+21,9.09229E+20,2.20082E+21,7.56512E+20,2.18338E+21,7.41659E+20,1.02412E+21,3.69764E+20
68,1.45479E+20,2.50008E+19,1.5484E+20,2.82449E+19,6.85833E+20,1.92387E+20,1.74093E+21,5.6191E+20,3.31871E+21,1.11776E+21,3.6313E+21,1.12384E+21,5.05595E+21,1.58942E+21,4.42588E+21,1.40204E+21,6.5127E+21,2.05554E+21,5.72588E+20,1.86275E+20,3.30448E+21,1.11554E+21,2.66636E+21,9.28218E+20,2.6445E+21,9.09975E+20,1.24223E+21,4.53718E+20
69,1.71475E+20,2.95489E+19,1.82529E+20,3.33888E+19,8.24007E+20,2.34978E+20,2.09865E+21,6.87106E+20,4.00572E+21,1.36712E+21,4.37491E+21,1.37429E+21,6.09248E+21,1.94371E+21,5.33499E+21,1.71462E+21,7.85014E+21,2.51384E+21,6.90688E+20,2.27833E+20,3.9893E+21,1.3645E+21,3.2212E+21,1.13544E+21,3.19429E+21,1.1131E+21,1.50243E+21,5.5505E+20
70,2.01633E+20,3.48189E+19,2.14674E+20,3.93672E+19,9.8785E+20,2.86476E+20,2.5235E+21,8.3776E+20,4.82182E+21,1.6672E+21,5.25738E+21,1.67607E+21,7.32317E+21,2.37006E+21,6.41363E+21,2.09073E+21,9.43691E+21,3.06531E+21,8.30895E+20,2.77844E+20,4.80292E+21,1.66412E+21,3.8808E+21,1.38483E+21,3.84734E+21,1.35756E+21,1.81164E+21,6.76697E+20


==> anc/Strontium/FinalC6s/Strontium3P2symmsC6.csv <==
n,"K=1 Omega=0",,"K=0 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=2 Omega=1",,"K=1 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=3 Omega=2",,"K=2 Omega=2",,"K=4 Omega=2",,"K=4 Omega=3",,"K=3 Omega=3",,"K=4 Omega=4",
30,2.14618E+16,2.53483E+15,3.17239E+16,3.21016E+15,1.19931E+17,1.34008E+16,1.67063E+17,2.30966E+16,2.6301E+17,3.68879E+16,2.29704E+16,2.68862E+15,3.55806E+16,3.48979E+15,1.2731E+17,1.46996E+16,2.15918E+17,2.99517E+16,2.07379E+16,2.56122E+15,3.82211E+16,3.68979E+15,1.22906E+17,1.54883E+16,1.2215E+16,1.96609E+15,3.58761E+16,3.54725E+15,2.21196E+16,2.53638E+15
31,2.93558E+16,3.5538E+15,4.45714E+16,4.54339E+15,1.79597E+17,2.12607E+16,2.55485E+17,3.6951E+16,4.03449E+17,5.90257E+16,3.13753E+16,3.75689E+15,4.98223E+16,4.90403E+15,1.91234E+17,2.33717E+16,3.30588E+17,4.78966E+16,2.81345E+16,3.57928E+15,5.33613E+16,5.14749E+15,1.85969E+17,2.47364E+16,1.60324E+16,2.77195E+15,4.97691E+16,4.90681E+15,3.0286E+16,3.52131E+15
32,3.99853E+16,4.97496E+15,6.22311E+16,6.40277E+15,2.6657E+17,3.33168E+16,3.85944E+17,5.81943E+16,6.10946E+17,9.29676E+16,4.26899E+16,5.2454E+15,6.93708E+16,6.87108E+15,2.8458E+17,3.66675E+16,4.99836E+17,7.54037E+16,3.80387E+16,5.00261E+15,7.41211E+16,7.17203E+15,2.7848E+17,3.89178E+16,2.09458E+16,3.90257E+15,6.87478E+16,6.78901E+15,4.13155E+16,4.88817E+15
33,5.4202E+16,6.93949E+15,8.63161E+16,8.97333E+15,3.91988E+17,5.154E+16,5.76086E+17,9.03015E+16,9.13718E+17,1.44265E+17,5.78197E+16,7.30216E+15,9.59982E+16,9.58487E+15,4.194E+17,5.6758E+16,7.46581E+17,1.16968E+17,5.12033E+16,6.97041E+15,1.0236E+17,9.95594E+15,4.12638E+17,6.03502E+16,2.7225E+16,5.47376E+15,9.44812E+16,9.37284E+15,5.6111E+16,6.76877E+15
34,7.30948E+16,9.63035E+15,1.18916E+17,1.24938E+16,5.70991E+17,7.87122E+16,8.50028E+17,1.3818E+17,1.35034E+18,2.20758E+17,7.79175E+16,1.01171E+16,1.31991E+17,1.3293E+16,6.12081E+17,8.67064E+16,1.10214E+18,1.78935E+17,6.85859E+16,9.66735E+15,1.4048E+17,1.37516E+16,6.05073E+17,9.23066E+16,3.51979E+16,7.63709E+15,1.29122E+17,1.28877E+16,7.58286E+16,9.33276E+15
35,9.80511E+16,1.32945E+16,1.62725E+17,1.72897E+16,8.23969E+17,1.18733E+17,1.24041E+18,2.08685E+17,1.97304E+18,3.33397E+17,1.04463E+17,1.39655E+16,1.80322E+17,1.83766E+16,8.84742E+17,1.30838E+17,1.60891E+18,2.70182E+17,9.14137E+16,1.33403E+16,1.91592E+17,1.89033E+16,8.7826E+17,1.39363E+17,4.52623E+16,1.05928E+16,1.7544E+17,1.76496E+16,1.01946E+17,1.28118E+16
36,1.3082E+17,1.82356E+16,2.21184E+17,2.37556E+16,1.17827E+18,1.76973E+17,1.79126E+18,3.11287E+17,2.85226E+18,4.97309E+17,1.39287E+17,1.91145E+16,2.44689E+17,2.51264E+16,1.26682E+18,1.9498E+17,2.32374E+18,4.02968E+17,1.21217E+17,1.82937E+16,2.59639E+17,2.58222E+16,1.26227E+18,2.07834E+17,5.78974E+16,1.45951E+16,2.36961E+17,2.40341E+16,1.36326E+17,1.7485E+16
37,1.73601E+17,2.48515E+16,2.98647E+17,3.24148E+16,1.66948E+18,2.6079E+17,2.55999E+18,4.58949E+17,4.0799E+18,7.33204E+17,1.84752E+17,2.60245E+16,3.29937E+17,3.42018E+16,1.79745E+18,2.87302E+17,3.32213E+18,5.94012E+17,1.5992E+17,2.49289E+16,3.49636E+17,3.5058E+16,1.79701E+18,3.06366E+17,7.36761E+16,1.99729E+16,3.18121E+17,3.25437E+16,1.8132E+17,2.37229E+16
38,2.29177E+17,3.3682E+16,4.00693E+17,4.39841E+16,2.3454E+18,3.80197E+17,3.62409E+18,6.69248E+17,5.77996E+18,1.06916E+18,2.43793E+17,3.52366E+16,4.42123E+17,4.63096E+16,2.52801E+18,4.18748E+17,4.70368E+18,8.65977E+17,2.09939E+17,3.37805E+16,4.67955E+17,4.73713E+16,2.53503E+18,4.46692E+17,9.33014E+16,2.71541E+16,4.24601E+17,4.3876E+16,2.39913E+17,3.20346E+16
39,3.00835E+17,3.8491E+16,5.3401E+17,4.89594E+16,3.26729E+18,5.47311E+17,5.08357E+18,9.65636E+17,8.11258E+18,1.54273E+18,3.20017E+17,4.02857E+16,5.88774E+17,5.02618E+16,3.52543E+18,6.03052E+17,6.59864E+18,1.24936E+18,2.74129E+17,3.96038E+16,6.22241E+17,4.99533E+16,3.54486E+18,6.44128E+17,1.17543E+17,3.44522E+16,5.63139E+17,4.50528E+16,3.15597E+17,3.42329E+16
40,3.92963E+17,6.04639E+16,7.07488E+17,7.90108E+16,4.51574E+18,7.83739E+17,7.06972E+18,1.38005E+18,1.12878E+19,2.20465E+18,4.18471E+17,6.31958E+16,7.8025E+17,8.29313E+16,4.8772E+18,8.62924E+17,9.17638E+18,1.78529E+18,3.56283E+17,6.06585E+16,8.22669E+17,8.44519E+16,4.91563E+18,9.20911E+17,1.4745E+17,4.91058E+16,7.42781E+17,7.79214E+16,4.13115E+17,5.70866E+16
41,5.10701E+17,8.02636E+16,9.31686E+17,1.04913E+17,6.19241E+18,1.10947E+18,9.74903E+18,1.95369E+18,1.55723E+19,3.12101E+18,5.43702E+17,8.38493E+16,1.02655E+18,1.09961E+17,6.6935E+18,1.22139E+18,1.26545E+19,2.52711E+18,4.60821E+17,8.05311E+16,1.08127E+18,1.11785E+17,6.76193E+18,1.30359E+18,1.84131E+17,6.53799E+16,9.7415E+17,1.02979E+17,5.37963E+17,7.55492E+16
42,6.60374E+17,1.0594E+17,1.21978E+18,1.38487E+17,8.42875E+18,1.55681E+18,1.33375E+19,2.74142E+18,2.13118E+19,4.3793E+18,7.03155E+17,1.10841E+17,1.34295E+18,1.45039E+17,9.11764E+18,1.71368E+18,1.73128E+19,3.54577E+18,5.93123E+17,1.06309E+17,1.41303E+18,1.47129E+17,9.23041E+18,1.82921E+18,2.28868E+17,8.65387E+16,1.27053E+18,1.35337E+17,6.97014E+17,9.94101E+16
43,8.49944E+17,1.38877E+17,1.58805E+18,1.81582E+17,1.13913E+19,2.16618E+18,1.81091E+19,3.81438E+18,2.8945E+19,6.0933E+18,9.04794E+17,1.44946E+17,1.74697E+18,1.89828E+17,1.23306E+19,2.38403E+18,2.35066E+19,4.93304E+18,7.60115E+17,1.39375E+17,1.83647E+18,1.92443E+17,1.25079E+19,2.54479E+18,2.83573E+17,1.13709E+17,1.64824E+18,1.76848E+17,8.98638E+17,1.30036E+17
44,1.0887E+18,1.81039E+17,2.05618E+18,2.3673E+17,1.52901E+19,2.99015E+18,2.44109E+19,5.26503E+18,3.90273E+19,8.41055E+18,1.1587E+18,1.88883E+17,2.26022E+18,2.47213E+17,1.65611E+19,3.29041E+18,3.1686E+19,6.80862E+18,9.69703E+17,1.81726E+17,2.37401E+18,2.50317E+17,1.68302E+19,3.51241E+18,3.49879E+17,1.48557E+17,2.12698E+18,2.29727E+17,1.15302E+18,1.69126E+17
45,1.38817E+18,2.34658E+17,2.64828E+18,3.06862E+17,2.03892E+19,4.09622E+18,3.26795E+19,7.21214E+18,5.22576E+19,1.15208E+19,1.47745E+18,2.45E+17,2.90963E+18,3.20522E+17,2.20971E+19,4.50694E+18,4.24175E+19,9.32594E+18,1.23167E+18,2.35577E+17,3.05296E+18,3.23789E+17,2.24942E+19,4.81113E+18,4.30095E+17,1.92951E+17,2.73084E+18,2.96849E+17,1.47249E+18,2.18754E+17
46,1.76214E+18,3.02479E+17,3.39349E+18,3.95566E+17,2.70186E+19,5.571E+18,4.34619E+19,9.80808E+18,6.95119E+19,1.56675E+19,1.87507E+18,3.15371E+17,3.7258E+18,4.12283E+17,2.92966E+19,6.12861E+18,5.64098E+19,1.26815E+19,1.55775E+18,3.03661E+17,3.90631E+18,4.16539E+17,2.9871E+19,6.54235E+18,5.26859E+17,2.49184E+17,3.48887E+18,3.81556E+17,1.87192E+18,2.81428E+17
47,2.22717E+18,3.87817E+17,4.32693E+18,5.07179E+17,3.55874E+19,7.52388E+18,5.74377E+19,1.32452E+19,9.18778E+19,2.11579E+19,2.36962E+18,4.0415E+17,4.74761E+18,5.2808E+17,3.86065E+19,8.27627E+18,7.45456E+19,1.71253E+19,1.96205E+18,3.89367E+17,4.97389E+18,5.33101E+17,3.9423E+19,8.83502E+18,6.43434E+17,3.20077E+17,4.43616E+18,4.87954E+17,2.36915E+18,3.60177E+17
48,2.8031E+18,4.9467E+17,5.49081E+18,6.46933E+17,4.66028E+19,1.00945E+19,7.54508E+19,1.77693E+19,1.20706E+20,2.83844E+19,2.98267E+18,5.1547E+17,6.02261E+18,6.73188E+17,5.05802E+19,1.11027E+19,9.7919E+19,2.29734E+19,2.46137E+18,4.96686E+17,6.30338E+18,6.78851E+17,5.17216E+19,1.18523E+19,7.83125E+17,4.08861E+17,5.61448E+18,6.20839E+17,2.98555E+18,4.58647E+17
49,3.51352E+18,6.27817E+17,6.93558E+18,8.21087E+17,6.06888E+19,1.34579E+19,9.85417E+19,2.3688E+19,1.57663E+20,3.78385E+19,3.7403E+18,6.57721E+17,7.60294E+18,8.56217E+17,6.58995E+19,1.48009E+19,1.27887E+20,3.06243E+19,3.0757E+18,6.30425E+17,7.95183E+18,8.60246E+17,6.74725E+19,1.57996E+19,9.50204E+17,5.19671E+17,7.0739E+18,7.86176E+17,3.7466E+18,5.81199E+17
50,4.38879E+18,7.95215E+17,8.72544E+18,1.04087E+18,7.86145E+19,1.78336E+19,1.2799E+20,3.13874E+19,2.04795E+20,5.01369E+19,4.66983E+18,8.27387E+17,9.55603E+18,1.07893E+18,8.5394E+19,1.96109E+19,1.66093E+20,4.05762E+19,3.82875E+18,7.96325E+17,9.98711E+18,1.08499E+18,8.75417E+19,2.09345E+19,1.14956E+18,6.57275E+17,8.874E+18,9.90983E+17,4.68255E+18,7.3304E+17
51,5.46797E+18,9.96905E+17,1.09422E+19,1.30473E+18,1.01322E+20,2.34933E+19,1.65358E+20,4.13469E+19,2.64604E+20,6.60454E+19,5.80813E+18,1.04016E+18,1.19596E+19,1.35578E+18,1.10084E+20,2.58334E+19,2.14566E+20,5.34494E+19,4.74833E+18,1.00121E+18,1.24897E+19,1.36224E+18,1.12986E+20,2.75765E+19,1.38689E+18,8.27362E+17,1.10854E+19,1.24341E+18,5.82921E+18,9.20352E+17
52,6.77883E+18,1.25228E+18,1.36451E+19,1.63498E+18,1.29926E+20,3.0779E+19,2.12546E+20,5.41647E+19,3.40131E+20,8.65193E+19,7.19496E+18,1.30332E+18,1.49036E+19,1.6975E+18,1.41209E+20,3.38415E+19,2.75776E+20,7.00163E+19,5.86751E+18,1.25319E+18,1.5554E+19,1.70287E+18,1.45094E+20,3.61245E+19,1.66875E+18,1.03674E+18,1.37915E+19,1.5534E+18,7.22889E+18,1.15049E+18
53,8.36849E+18,1.55613E+18,1.69447E+19,2.03572E+18,1.65812E+20,4.01084E+19,2.71862E+20,7.05773E+19,4.35072E+20,1.12735E+20,8.88107E+18,1.61994E+18,1.84986E+19,2.11063E+18,1.80271E+20,4.40958E+19,3.52716E+20,9.12298E+19,7.22629E+18,1.56228E+18,1.92949E+19,2.11997E+18,1.85429E+20,4.70696E+19,2.00317E+18,1.29381E+18,1.70908E+19,1.93278E+18,8.93148E+18,1.43225E+18
54,1.02932E+19,1.93034E+18,2.09587E+19,2.52587E+18,2.10642E+20,5.19977E+19,3.46096E+20,9.14916E+19,5.5389E+20,1.46141E+20,1.09218E+19,2.009E+18,2.28696E+19,2.61738E+18,2.29078E+20,5.71619E+19,4.48993E+20,1.18259E+20,8.87103E+18,1.93777E+18,2.3847E+19,2.62746E+18,2.35875E+20,6.10165E+19,2.39694E+18,1.60598E+18,2.10977E+19,2.39424E+18,1.09945E+19,1.77495E+18
55,1.26239E+19,2.38738E+18,2.58351E+19,3.12303E+18,2.66421E+20,6.70788E+19,4.38611E+20,1.18019E+20,7.01968E+20,1.88513E+20,1.33981E+19,2.49377E+18,2.81759E+19,3.241E+18,2.89832E+20,7.37362E+19,5.68999E+20,1.52544E+20,1.08514E+19,2.39519E+18,2.93563E+19,3.24437E+18,2.98703E+20,7.87064E+19,2.86308E+18,1.98682E+18,2.59488E+19,2.95503E+18,1.34873E+19,2.19169E+18
56,1.54286E+19,2.93996E+18,3.17287E+19,3.84666E+18,3.3554E+20,8.6123E+19,5.53436E+20,1.51516E+20,8.85753E+20,2.42017E+20,1.63739E+19,3.06054E+18,3.45841E+19,3.98246E+18,3.65119E+20,9.46637E+19,7.17908E+20,1.95833E+20,1.32303E+19,2.95444E+18,3.60077E+19,3.9952E+18,3.76635E+20,1.01044E+20,3.41073E+18,2.45325E+18,3.18E+19,3.63543E+18,1.64875E+19,2.69797E+18
57,1.87928E+19,3.60364E+18,3.88195E+19,4.71619E+18,4.20851E+20,1.1007E+20,6.95391E+20,1.93632E+20,1.11296E+21,3.09287E+20,1.99383E+19,3.7486E+18,4.22921E+19,4.87949E+18,4.58066E+20,1.20977E+20,9.01985E+20,2.50261E+20,1.60828E+19,3.61831E+18,4.40114E+19,4.89061E+18,4.7293E+20,1.29128E+20,4.0563E+18,3.00599E+18,3.88371E+19,4.4503E+18,2.00911E+19,3.30333E+18
58,2.28135E+19,4.4041E+18,4.73285E+19,5.76437E+18,5.25764E+20,1.40056E+20,8.70224E+20,2.46367E+20,1.39278E+21,3.93518E+20,2.41996E+19,4.58053E+18,5.15389E+19,5.96133E+18,5.72388E+20,1.53924E+20,1.12867E+21,3.18411E+20,1.949E+19,4.42138E+18,5.36132E+19,5.97171E+18,5.91466E+20,1.64293E+20,4.81136E+18,3.67618E+18,4.72696E+19,5.43227E+18,2.44014E+19,4.03371E+18
59,2.76419E+19,5.36775E+18,5.75271E+19,7.02432E+18,6.54359E+20,1.77457E+20,1.08483E+21,3.12135E+20,1.73623E+21,4.98566E+20,2.92822E+19,5.57826E+18,6.25996E+19,7.25811E+18,7.12514E+20,1.95015E+20,1.40683E+21,4.03402E+20,2.35541E+19,5.38806E+18,6.50942E+19,7.26979E+18,7.36863E+20,2.08149E+20,5.69699E+18,4.48095E+18,5.73467E+19,6.60872E+18,2.95447E+19,4.90922E+18
60,3.33543E+19,6.51428E+18,6.96786E+19,8.52618E+18,8.11364E+20,2.23924E+20,1.34719E+21,3.93843E+20,2.15613E+21,6.29074E+20,3.53264E+19,6.76936E+18,7.57897E+19,8.80681E+18,8.83665E+20,2.46065E+20,1.74695E+21,5.0899E+20,2.83742E+19,6.5364E+18,7.8775E+19,8.81449E+18,9.14566E+20,2.62633E+20,6.73112E+18,5.44141E+18,6.93514E+19,8.01241E+18,3.56628E+19,5.95375E+18
61,4.01309E+19,7.88001E+18,8.41332E+19,1.03139E+19,1.00246E+21,2.81441E+20,1.66693E+21,4.94979E+20,2.66784E+21,7.90611E+20,4.24945E+19,8.18749E+18,9.14728E+19,1.06501E+19,1.09201E+21,3.09253E+20,2.16142E+21,6.39681E+20,3.40842E+19,7.90676E+18,9.50347E+19,1.06549E+19,1.13103E+21,3.3007E+20,7.9373E+18,6.58652E+18,8.3611E+19,9.6823E+18,4.29218E+19,7.19676E+18
62,4.8215E+19,9.52635E+18,1.01332E+20,1.24581E+19,1.23436E+21,3.52381E+20,2.0554E+21,6.19713E+20,3.28951E+21,9.89839E+20,5.09726E+19,9.87098E+18,1.10067E+20,1.28369E+19,1.34483E+21,3.87182E+20,2.66483E+21,8.00863E+20,4.08495E+19,9.53376E+18,1.14318E+20,1.28376E+19,1.39389E+21,4.13242E+20,9.34379E+18,7.94599E+18,1.00503E+20,1.16623E+19,5.15096E+19,8.67137E+18
63,5.76899E+19,1.14233E+19,1.21626E+20,1.49548E+19,1.51477E+21,4.39585E+20,2.5257E+21,7.73024E+20,4.04213E+21,1.23471E+21,6.09742E+19,1.18662E+19,1.32053E+20,1.54316E+19,1.65064E+21,4.82975E+20,3.27436E+21,9.98971E+20,4.88054E+19,1.14615E+19,1.37099E+20,1.54261E+19,1.71202E+21,5.1547E+20,1.09764E+19,9.55731E+18,1.20457E+20,1.40092E+19,6.16437E+19,1.04187E+19
64,6.88377E+19,1.36916E+19,1.4556E+20,1.79264E+19,1.85288E+21,5.4641E+20,3.09342E+21,9.60827E+20,4.95064E+21,1.53467E+21,7.2742E+19,1.42204E+19,1.57979E+20,1.84915E+19,2.01944E+21,6.00314E+20,4.01011E+21,1.24165E+21,5.81573E+19,1.37375E+19,1.6395E+20,1.84789E+19,2.0959E+21,6.40696E+20,1.28698E+19,1.14603E+19,1.43967E+20,1.67763E+19,7.35716E+19,1.24798E+19
65,8.19256E+19,1.6363E+19,1.7372E+20,2.14267E+19,2.25939E+21,6.76852E+20,3.77672E+21,1.19014E+21,6.04409E+21,1.90094E+21,8.65562E+19,1.69929E+19,1.88473E+20,2.20949E+19,2.46294E+21,7.43591E+20,4.89563E+21,1.53795E+21,6.91253E+19,1.64171E+19,1.9552E+20,2.20717E+19,2.55776E+21,7.93599E+20,1.50642E+19,1.37021E+19,1.71596E+20,2.0033E+19,8.75758E+19,1.49058E+19
66,9.72544E+19,1.95008E+19,2.0677E+20,2.55389E+19,2.74672E+21,8.35638E+20,4.59673E+21,1.46927E+21,7.35627E+21,2.34677E+21,1.02731E+20,2.02525E+19,2.24247E+20,2.63292E+19,2.9947E+21,9.17994E+20,5.95828E+21,1.89863E+21,8.19608E+19,1.95648E+19,2.32547E+20,2.62906E+19,3.11188E+21,9.79716E+20,1.76023E+19,1.63362E+19,2.03986E+20,2.38559E+19,1.03978E+20,1.77543E+19
67,1.15166E+20,2.31773E+19,2.45463E+20,3.03577E+19,3.32941E+21,1.02834E+21,5.57818E+21,1.80801E+21,8.92676E+21,2.88779E+21,1.21625E+20,2.40655E+19,2.66113E+20,3.12861E+19,3.63058E+21,1.12964E+21,7.23002E+21,2.33632E+21,9.69441E+19,2.32558E+19,2.75868E+20,3.12398E+19,3.77484E+21,1.20558E+21,2.05344E+19,1.94232E+19,2.41867E+20,2.83325E+19,1.23145E+20,2.10903E+19
68,1.36048E+20,2.74746E+19,2.90655E+20,3.59913E+19,4.02426E+21,1.26152E+21,6.74966E+21,2.21788E+21,1.08013E+22,3.54244E+21,1.43653E+20,2.85252E+19,3.15E+20,3.70828E+19,4.38895E+21,1.38574E+21,8.74789E+21,2.86591E+21,1.14395E+20,2.7563E+19,3.26423E+20,3.70058E+19,4.56591E+21,1.47887E+21,2.3914E+19,2.30322E+19,2.86062E+20,3.3562E+19,1.4549E+20,2.4988E+19
69,1.60343E+20,3.24882E+19,3.43321E+20,4.2566E+19,4.85072E+21,1.54287E+21,8.14433E+21,2.71241E+21,1.30328E+22,4.33231E+21,1.69361E+20,3.37268E+19,3.72088E+20,4.38458E+19,5.29118E+21,1.69473E+21,1.05549E+22,3.5049E+21,1.34687E+20,3.25904E+19,3.85314E+20,4.37405E+19,5.5074E+21,1.80861E+21,2.78087E+19,2.7242E+19,3.37518E+20,3.96609E+19,1.71485E+20,2.95337E+19
70,1.88529E+20,3.83041E+19,4.04527E+20,5.01878E+19,5.8313E+21,1.88143E+21,9.80057E+21,3.30747E+21,1.56829E+22,5.28272E+21,1.99076E+20,3.97611E+19,4.38244E+20,5.16818E+19,6.36162E+21,2.06654E+21,1.27005E+22,4.27375E+21,1.58233E+20,3.84266E+19,4.53751E+20,5.15417E+19,6.6251E+21,2.20537E+21,3.22838E+19,3.21365E+19,3.97256E+20,4.6723E+19,2.01643E+20,3.48008E+19


==> anc/Strontium/FinalC6s/Strontium3S1nonsymmsC6.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,2.3421E+17,2.96281E+16,2.38696E+17,3.12539E+16,2.38574E+17,3.13649E+16,2.41201E+17,3.2123E+16,4.40767E+15,1.76722E+15
31,3.61064E+17,4.7041E+16,3.68287E+17,4.97536E+16,3.68131E+17,4.99481E+16,3.7231E+17,5.12094E+16,7.14037E+15,2.95961E+15
32,5.47971E+17,7.34842E+16,5.59401E+17,7.79195E+16,5.59212E+17,7.82557E+16,5.65754E+17,8.03005E+16,1.1361E+16,4.85863E+15
33,8.19592E+17,1.1304E+17,8.37384E+17,1.20167E+17,8.37177E+17,1.20735E+17,8.47256E+17,1.23995E+17,1.77773E+16,7.83714E+15
34,1.20929E+18,1.71408E+17,1.23657E+18,1.82676E+17,1.23637E+18,1.83615E+17,1.25168E+18,1.88731E+17,2.73882E+16,1.24357E+16
35,1.76173E+18,2.56439E+17,1.80295E+18,2.73987E+17,1.80285E+18,2.75511E+17,1.82576E+18,2.83422E+17,4.15863E+16,1.94319E+16
36,2.53614E+18,3.78842E+17,2.59762E+18,4.05782E+17,2.59771E+18,4.08211E+17,2.63157E+18,4.20277E+17,6.22911E+16,2.99302E+16
37,3.61032E+18,5.5307E+17,3.70088E+18,5.93879E+17,3.70136E+18,5.97689E+17,3.7508E+18,6.15856E+17,9.21219E+16,4.54815E+16
38,5.08565E+18,7.98459E+17,5.21744E+18,8.59507E+17,5.21864E+18,8.65389E+17,5.29002E+18,8.92411E+17,1.34613E+17,6.824E+16
39,7.09312E+18,1.14065E+18,7.2828E+18,1.2309E+18,7.28523E+18,1.23985E+18,7.38716E+18,1.27958E+18,1.94491E+17,1.01167E+17
40,9.80078E+18,1.61336E+18,1.00709E+19,1.7453E+18,1.00753E+19,1.75874E+18,1.02194E+19,1.81654E+18,2.78024E+17,1.48297E+17
41,1.34226E+19,2.2606E+18,1.38035E+19,2.45145E+18,1.3811E+19,2.4714E+18,1.40128E+19,2.55461E+18,3.9345E+17,2.15071E+17
42,1.82292E+19,3.1394E+18,1.87614E+19,3.41272E+18,1.87736E+19,3.44197E+18,1.90536E+19,3.56061E+18,5.51513E+17,3.0877E+17
43,2.4561E+19,4.32312E+18,2.52979E+19,4.71086E+18,2.5317E+19,4.75327E+18,2.57022E+19,4.92087E+18,7.66119E+17,4.39059E+17
44,3.28429E+19,5.90554E+18,3.38547E+19,6.45066E+18,3.3884E+19,6.51152E+18,3.44094E+19,6.74623E+18,1.05514E+18,6.18668E+17
45,4.36031E+19,8.00582E+18,4.49812E+19,8.76566E+18,4.5025E+19,8.85214E+18,4.57364E+19,9.1781E+18,1.4414E+18,8.64236E+17
46,5.7494E+19,1.07744E+19,5.93566E+19,1.1825E+19,5.94209E+19,1.19467E+19,6.0377E+19,1.23958E+19,1.95386E+18,1.19737E+18
47,7.53174E+19,1.44003E+19,7.7817E+19,1.58416E+19,7.79098E+19,1.60114E+19,7.91855E+19,1.66256E+19,2.629E+18,1.64596E+18
48,9.80543E+19,1.91195E+19,1.01385E+20,2.10822E+19,1.01517E+20,2.13173E+19,1.03208E+20,2.21511E+19,3.5126E+18,2.24574E+18
49,1.26899E+20,2.52254E+19,1.31308E+20,2.78792E+19,1.31494E+20,2.8202E+19,1.33721E+20,2.93263E+19,4.6617E+18,3.04225E+18
50,1.63297E+20,3.30808E+19,1.69097E+20,3.6645E+19,1.69355E+20,3.70848E+19,1.7227E+20,3.85908E+19,6.14709E+18,4.09323E+18
51,2.08996E+20,4.31287E+19,2.1658E+20,4.78859E+19,2.16934E+20,4.84808E+19,2.20727E+20,5.04868E+19,8.05596E+18,5.47261E+18
52,2.66093E+20,5.59271E+19,2.75952E+20,6.22341E+19,2.76433E+20,6.30336E+19,2.81342E+20,6.56861E+19,1.04959E+19,7.26806E+18
53,3.371E+20,7.21331E+19,3.49844E+20,8.04485E+19,3.50494E+20,8.15151E+19,3.56811E+20,8.5004E+19,1.35977E+19,9.59682E+18
54,4.25012E+20,9.25624E+19,4.41399E+20,1.03462E+20,4.42268E+20,1.04877E+20,4.50356E+20,1.09441E+20,1.7521E+19,1.25992E+19
55,5.33388E+20,1.18198E+20,5.54352E+20,1.32408E+20,5.55503E+20,1.34272E+20,5.65808E+20,1.40211E+20,2.24594E+19,1.64498E+19
56,6.66441E+20,1.50224E+20,6.93126E+20,1.68652E+20,6.94643E+20,1.71096E+20,7.07709E+20,1.78784E+20,2.86463E+19,2.13635E+19
57,8.29143E+20,1.90066E+20,8.62953E+20,2.13844E+20,8.64937E+20,2.1703E+20,8.81428E+20,2.26933E+20,3.63625E+19,2.7604E+19
58,1.02734E+21,2.39429E+20,1.06999E+21,2.69963E+20,1.07256E+21,2.74093E+20,1.09329E+21,2.86788E+20,4.59444E+19,3.54928E+19
59,1.26791E+21,3.00349E+20,1.32145E+21,3.39373E+20,1.32478E+21,3.44701E+20,1.35071E+21,3.60903E+20,5.77937E+19,4.54211E+19
60,1.55885E+21,3.75249E+20,1.6258E+21,4.24901E+20,1.63007E+21,4.3174E+20,1.66238E+21,4.52325E+20,7.23881E+19,5.78624E+19
61,1.90952E+21,4.67002E+20,1.99289E+21,5.29901E+20,1.99835E+21,5.38638E+20,2.03844E+21,5.64682E+20,9.02941E+19,7.33889E+19
62,2.33079E+21,5.79006E+20,2.4342E+21,6.58352E+20,2.44113E+21,6.69463E+20,2.49071E+21,7.02278E+20,1.12181E+20,9.26884E+19
63,2.83528E+21,7.15266E+20,2.96306E+21,8.14956E+20,2.97182E+21,8.29025E+20,3.03289E+21,8.70207E+20,1.38839E+20,1.16586E+20
64,3.43755E+21,8.80493E+20,3.59487E+21,1.00525E+21,3.60589E+21,1.02299E+21,3.68086E+21,1.07448E+21,1.71193E+20,1.46066E+20
65,4.15444E+21,1.08021E+21,4.34744E+21,1.23576E+21,4.36124E+21,1.25804E+21,4.45294E+21,1.32216E+21,2.1033E+20,1.82305E+20
66,5.0053E+21,1.32088E+21,5.24126E+21,1.51411E+21,5.25846E+21,1.54197E+21,5.37026E+21,1.62155E+21,2.57518E+20,2.26695E+20
67,6.01237E+21,1.61005E+21,6.2999E+21,1.84923E+21,6.32125E+21,1.88395E+21,6.45711E+21,1.98237E+21,3.14235E+20,2.80893E+20
68,7.20112E+21,1.95648E+21,7.55035E+21,2.25153E+21,7.57675E+21,2.29463E+21,7.74134E+21,2.41596E+21,3.82198E+20,3.46845E+20
69,8.60067E+21,2.37037E+21,9.02354E+21,2.73313E+21,9.05604E+21,2.78645E+21,9.25482E+21,2.93551E+21,4.63397E+20,4.26852E+20
70,1.02442E+22,2.86352E+21,1.07547E+22,3.30811E+21,1.07946E+22,3.37384E+21,1.1034E+22,3.5564E+21,5.60133E+20,5.23613E+20


==> anc/Strontium/FinalC6s/Strontium3S1symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=2 Omega=2",
30,2.33544E+17,1.43326E+15,2.38529E+17,1.62586E+15,2.46275E+17,1.89687E+15,2.34378E+17,1.4553E+15,2.43016E+17,1.76656E+15,2.34211E+17,1.4842E+15
31,3.59952E+17,2.26998E+15,3.68058E+17,2.58661E+15,3.80561E+17,3.03407E+15,3.61295E+17,2.30674E+15,3.75282E+17,2.81925E+15,3.61064E+17,2.35262E+15
32,5.46158E+17,3.53794E+15,5.59092E+17,4.04794E+15,5.78927E+17,4.77229E+15,5.48282E+17,3.59797E+15,5.70525E+17,4.42505E+15,5.47972E+17,3.66926E+15
33,8.1669E+17,5.42922E+15,8.36984E+17,6.23704E+15,8.67935E+17,7.3893E+15,8.19996E+17,5.52547E+15,8.54781E+17,6.83757E+15,8.19593E+17,5.63465E+15
34,1.20472E+18,8.21175E+15,1.23607E+18,9.47134E+15,1.28363E+18,1.12747E+16,1.20979E+18,8.36343E+15,1.26335E+18,1.04121E+16,1.20929E+18,8.52836E+15
35,1.75466E+18,1.22532E+16,1.80237E+18,1.41886E+16,1.87441E+18,1.69686E+16,1.76232E+18,1.24885E+16,1.84361E+18,1.56398E+16,1.76173E+18,1.27345E+16
36,2.52536E+18,1.80531E+16,2.59699E+18,2.09863E+16,2.70464E+18,2.52112E+16,2.53678E+18,1.84127E+16,2.65848E+18,2.31929E+16,2.53614E+18,1.87753E+16
37,3.59412E+18,2.62831E+16,3.70027E+18,3.06712E+16,3.85913E+18,3.70072E+16,3.61093E+18,2.68249E+16,3.79082E+18,3.39817E+16,3.61032E+18,2.73535E+16
38,5.0616E+18,3.78381E+16,5.21702E+18,4.43232E+16,5.44868E+18,5.37072E+16,5.08606E+18,3.86441E+16,5.3488E+18,4.92277E+16,5.08565E+18,3.94066E+16
39,7.05787E+18,5.39E+16,7.28284E+18,6.33751E+16,7.61691E+18,7.71103E+16,7.09308E+18,5.50847E+16,7.47251E+18,7.05551E+16,7.09313E+18,5.61734E+16
40,9.74969E+18,7.60174E+16,1.00718E+19,8.97115E+16,1.05485E+19,1.09594E+17,9.79985E+18,7.77386E+16,1.0342E+19,1.00106E+17,9.80078E+18,7.92788E+16
41,1.33494E+19,1.06203E+17,1.3806E+19,1.25793E+17,1.44795E+19,1.54273E+17,1.34201E+19,1.08677E+17,1.4187E+19,1.40683E+17,1.34226E+19,1.10837E+17
42,1.81254E+19,1.47055E+17,1.87665E+19,1.74807E+17,1.9709E+19,2.152E+17,1.82242E+19,1.50574E+17,1.92987E+19,1.95925E+17,1.82292E+19,1.53577E+17
43,2.44151E+19,2.01901E+17,2.5307E+19,2.40856E+17,2.66142E+19,2.97608E+17,2.45519E+19,2.0686E+17,2.60439E+19,2.70525E+17,2.4561E+19,2.11001E+17
44,3.26398E+19,2.74978E+17,3.38699E+19,3.29182E+17,3.56677E+19,4.08213E+17,3.28278E+19,2.81903E+17,3.48817E+19,3.70492E+17,3.28429E+19,2.8757E+17
45,4.33228E+19,3.7165E+17,4.50054E+19,4.46445E+17,4.7458E+19,5.55572E+17,4.35789E+19,3.81235E+17,4.63836E+19,5.03476E+17,4.36031E+19,3.88934E+17
46,5.71104E+19,4.98658E+17,5.93941E+19,6.01052E+17,6.27143E+19,7.50525E+17,5.74567E+19,5.11817E+17,6.1257E+19,6.79153E+17,5.7494E+19,5.22206E+17
47,7.47967E+19,6.64436E+17,7.78731E+19,8.03557E+17,8.23352E+19,1.00673E+18,7.52614E+19,6.82361E+17,8.03729E+19,9.0969E+17,7.53175E+19,6.96285E+17
48,9.73527E+19,8.79475E+17,1.01468E+20,1.06714E+18,1.07422E+20,1.34129E+18,9.79721E+19,9.03711E+17,1.04799E+20,1.21031E+18,9.80543E+19,9.22255E+17
49,1.2596E+20,1.15676E+18,1.31427E+20,1.40816E+18,1.39321E+20,1.77551E+18,1.2678E+20,1.18929E+18,1.35837E+20,1.59995E+18,1.26899E+20,1.21384E+18
50,1.6205E+20,1.51228E+18,1.69266E+20,1.84685E+18,1.79665E+20,2.33581E+18,1.63129E+20,1.55566E+18,1.75067E+20,2.10205E+18,1.63297E+20,1.58796E+18
51,2.07349E+20,1.96564E+18,2.16816E+20,2.4081E+18,2.3043E+20,3.0548E+18,2.08761E+20,2.02312E+18,2.244E+20,2.74552E+18,2.08996E+20,2.06539E+18
52,2.63933E+20,2.54074E+18,2.76278E+20,3.12237E+18,2.93998E+20,3.97245E+18,2.65768E+20,2.61642E+18,2.86137E+20,3.56577E+18,2.66093E+20,2.67144E+18
53,3.34283E+20,3.26666E+18,3.5029E+20,4.02675E+18,3.73226E+20,5.13772E+18,3.36656E+20,3.3657E+18,3.63035E+20,4.606E+18,3.371E+20,3.43695E+18
54,4.2136E+20,4.17858E+18,4.42002E+20,5.16642E+18,4.7153E+20,6.61019E+18,4.24411E+20,4.30746E+18,4.5839E+20,5.91891E+18,4.25013E+20,4.39926E+18
55,5.28677E+20,5.31888E+18,5.55159E+20,6.59588E+18,5.92978E+20,8.46205E+18,5.32581E+20,5.4857E+18,5.76123E+20,7.56816E+18,5.33388E+20,5.60341E+18
56,6.60398E+20,6.73849E+18,6.942E+20,8.38082E+18,7.42399E+20,1.07805E+19,6.65369E+20,6.95327E+18,7.20886E+20,9.6306E+18,6.66441E+20,7.1035E+18
57,8.2143E+20,8.49832E+18,8.64368E+20,1.06001E+19,9.25504E+20,1.36706E+19,8.27729E+20,8.77345E+18,8.98179E+20,1.21986E+19,8.29144E+20,8.96435E+18
58,1.01755E+21,1.0671E+19,1.07184E+21,1.3348E+19,1.14903E+21,1.72579E+19,1.02549E+21,1.10218E+19,1.11448E+21,1.53827E+19,1.02735E+21,1.12633E+19
59,1.25552E+21,1.33428E+19,1.32386E+21,1.67369E+19,1.42089E+21,2.16929E+19,1.2655E+21,1.37879E+19,1.3774E+21,1.9315E+19,1.26791E+21,1.40922E+19
60,1.54326E+21,1.66161E+19,1.6289E+21,2.09002E+19,1.75036E+21,2.71545E+19,1.55574E+21,1.71783E+19,1.69585E+21,2.41523E+19,1.55885E+21,1.75602E+19
61,1.88998E+21,2.06114E+19,1.99688E+21,2.59962E+19,2.14828E+21,3.3855E+19,1.90553E+21,2.13186E+19,2.08025E+21,3.0081E+19,1.90952E+21,2.17959E+19
62,2.30641E+21,2.54709E+19,2.4393E+21,3.22114E+19,2.62728E+21,4.20456E+19,2.3257E+21,2.63568E+19,2.54271E+21,3.73208E+19,2.33079E+21,2.69512E+19
63,2.80497E+21,3.13615E+19,2.96953E+21,3.97654E+19,3.20204E+21,5.20227E+19,2.82881E+21,3.24666E+19,3.09731E+21,4.61312E+19,2.83528E+21,3.32041E+19
64,3.40003E+21,3.84783E+19,3.60304E+21,4.89161E+19,3.88958E+21,6.41348E+19,3.42938E+21,3.98517E+19,3.76036E+21,5.68168E+19,3.43755E+21,4.07635E+19
65,4.10815E+21,4.70494E+19,4.35771E+21,5.99653E+19,4.70956E+21,7.87908E+19,4.14418E+21,4.87497E+19,4.55071E+21,6.97344E+19,4.15444E+21,4.98732E+19
66,4.94842E+21,5.734E+19,5.25411E+21,7.32652E+19,5.68467E+21,9.64685E+19,4.99247E+21,5.94374E+19,5.49007E+21,8.53013E+19,5.0053E+21,6.08173E+19
67,5.9427E+21,6.96585E+19,6.31589E+21,8.92261E+19,6.84102E+21,1.17726E+20,5.99639E+21,7.22367E+19,6.60342E+21,1.04004E+20,6.01238E+21,7.39258E+19
68,7.11608E+21,8.43618E+19,7.57019E+21,1.08324E+20,8.20858E+21,1.43212E+20,7.1813E+21,8.75203E+19,7.91943E+21,1.26407E+20,7.20112E+21,8.95816E+19
69,8.4972E+21,1.01863E+20,9.04802E+21,1.31111E+20,9.82169E+21,1.7368E+20,8.57619E+21,1.05719E+20,9.4709E+21,1.53166E+20,8.60067E+21,1.08227E+20
70,1.01187E+22,1.22637E+20,1.07848E+22,1.58226E+20,1.17196E+22,2.10002E+20,1.02141E+22,1.27331E+20,1.12953E+22,1.8504E+20,1.02442E+22,1.30373E+20


==> anc/Ytterbium/FinalC5s/Ytterbium1D2nonsymmsC5.csv <==
n,(2;2)(2;2),,(2;1)(2;1),,(2;0)(2;0),,(2;-1)(2;-1),,(2;-2)(2;-2),,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(2;-2)(0;0),,(2;-2)(1;-1),,(1;-1)(0;0),,(2;-1)(1;0),,(2;0)(1;1),
30,1997770000000,0,-998886000000,0,-1997770000000,0,-998886000000,0,1997770000000,0,499443000000,0,998886000000,0,499443000000,0,1997770000000,0,332969000000,0,1997810000000,0,332969000000,0,815603000000,0,-815603000000,0
31,2597870000000,0,-1298930000000,0,-2597870000000,0,-1298930000000,0,2597870000000,0,649467000000,0,1298930000000,0,649467000000,0,2597870000000,0,432986000000,0,2597920000000,0,432986000000,0,1060600000000,0,-1060600000000,0
32,3350090000000,0,-1675050000000,0,-3350090000000,0,-1675050000000,0,3350090000000,0,837523000000,0,1675050000000,0,837523000000,0,3350090000000,0,558360000000,0,3350160000000,0,558360000000,0,1367700000000,0,-1367700000000,0
33,4286380000000,0,-2143190000000,0,-4286380000000,0,-2143190000000,0,4286380000000,0,1071590000000,0,2143190000000,0,1071590000000,0,4286380000000,0,714410000000,0,4286460000000,0,714410000000,0,1749940000000,0,-1749940000000,0
34,5444040000000,0,-2722020000000,0,-5444040000000,0,-2722020000000,0,5444040000000,0,1361010000000,0,2722020000000,0,1361010000000,0,5444040000000,0,907358000000,0,5444150000000,0,907358000000,0,2222560000000,0,-2222560000000,0
35,6866510000000,0,-3433260000000,0,-6866510000000,0,-3433260000000,0,6866510000000,0,1716630000000,0,3433260000000,0,1716630000000,0,6866510000000,0,1144440000000,0,6866650000000,0,1144440000000,0,2803300000000,0,-2803300000000,0
36,8604090000000,0,-4302050000000,0,-8604090000000,0,-4302050000000,0,8604090000000,0,2151020000000,0,4302050000000,0,2151020000000,0,8604090000000,0,1434040000000,0,8604260000000,0,1434040000000,0,3512680000000,0,-3512680000000,0
37,10714800000000,0,-5357410000000,0,-10714800000000,0,-5357410000000,0,10714800000000,0,2678710000000,0,5357410000000,0,2678710000000,0,10714800000000,0,1785840000000,0,10715000000000,0,1785840000000,0,4374390000000,0,-4374390000000,0
38,13265400000000,0,-6632680000000,0,-13265400000000,0,-6632680000000,0,13265400000000,0,3316340000000,0,6632680000000,0,3316340000000,0,13265400000000,0,2210940000000,0,13265600000000,0,2210940000000,0,5415670000000,0,-5415670000000,0
39,16332000000000,0,-8166020000000,0,-16332000000000,0,-8166020000000,0,16332000000000,0,4083010000000,0,8166020000000,0,4083010000000,0,16332000000000,0,2722060000000,0,16332400000000,0,2722060000000,0,6667660000000,0,-6667660000000,0
40,20001900000000,0,-10000900000000,0,-20001900000000,0,-10000900000000,0,20001900000000,0,5000470000000,0,10000900000000,0,5000470000000,0,20001900000000,0,3333720000000,0,20002300000000,0,3333720000000,0,8165900000000,0,-8165900000000,0
41,24373900000000,0,-12187000000000,0,-24373900000000,0,-12187000000000,0,24373900000000,0,6093480000000,0,12187000000000,0,6093480000000,0,24373900000000,0,4062400000000,0,24374400000000,0,4062400000000,0,9950800000000,0,-9950800000000,0
42,29560200000000,0,-14780100000000,0,-29560200000000,0,-14780100000000,0,29560200000000,0,7390040000000,0,14780100000000,0,7390040000000,0,29560200000000,0,4926790000000,0,29560800000000,0,4926790000000,0,12068100000000,0,-12068100000000,0
43,35687400000000,0,-17843700000000,0,-35687400000000,0,-17843700000000,0,35687400000000,0,8921840000000,0,17843700000000,0,8921840000000,0,35687400000000,0,5948010000000,0,35688100000000,0,5948010000000,0,14569600000000,0,-14569600000000,0
44,42898200000000,0,-21449100000000,0,-42898200000000,0,-21449100000000,0,42898200000000,0,10724600000000,0,21449100000000,0,10724600000000,0,42898200000000,0,7149840000000,0,42899100000000,0,7149840000000,0,17513500000000,0,-17513500000000,0
45,51352900000000,0,-25676500000000,0,-51352900000000,0,-25676500000000,0,51352900000000,0,12838200000000,0,25676500000000,0,12838200000000,0,51352900000000,0,8558990000000,0,51353900000000,0,8558990000000,0,20965200000000,0,-20965200000000,0
46,61231100000000,0,-30615600000000,0,-61231100000000,0,-30615600000000,0,61231100000000,0,15307800000000,0,30615600000000,0,15307800000000,0,61231100000000,0,10205400000000,0,61232300000000,0,10205400000000,0,24998000000000,0,-24998000000000,0
47,72733400000000,0,-36366700000000,0,-72733400000000,0,-36366700000000,0,72733400000000,0,18183300000000,0,36366700000000,0,18183300000000,0,72733400000000,0,12122500000000,0,72734800000000,0,12122500000000,0,29693900000000,0,-29693900000000,0
48,86083500000000,0,-43041700000000,0,-86083500000000,0,-43041700000000,0,86083500000000,0,21520900000000,0,43041700000000,0,21520900000000,0,86083500000000,0,14347500000000,0,86085200000000,0,14347500000000,0,35144100000000,0,-35144100000000,0
49,101530000000000,0,-50765100000000,0,-101530000000000,0,-50765100000000,0,101530000000000,0,25382500000000,0,50765100000000,0,25382500000000,0,101530000000000,0,16922000000000,0,101532000000000,0,16922000000000,0,41450300000000,0,-41450300000000,0
50,119350000000000,0,-59674800000000,0,-119350000000000,0,-59674800000000,0,119350000000000,0,29837400000000,0,59674800000000,0,29837400000000,0,119350000000000,0,19892000000000,0,119352000000000,0,19892000000000,0,48725200000000,0,-48725200000000,0
51,139848000000000,0,-69923800000000,0,-139848000000000,0,-69923800000000,0,139848000000000,0,34961900000000,0,69923800000000,0,34961900000000,0,139848000000000,0,23308400000000,0,139850000000000,0,23308400000000,0,57093600000000,0,-57093600000000,0
52,163362000000000,0,-81680900000000,0,-163362000000000,0,-81680900000000,0,163362000000000,0,40840500000000,0,81680900000000,0,40840500000000,0,163362000000000,0,27227500000000,0,163365000000000,0,27227500000000,0,66693500000000,0,-66693500000000,0
53,190265000000000,0,-95132700000000,0,-190265000000000,0,-95132700000000,0,190265000000000,0,47566300000000,0,95132700000000,0,47566300000000,0,190265000000000,0,31711500000000,0,190269000000000,0,31711500000000,0,77677000000000,0,-77677000000000,0
54,220968000000000,0,-110484000000000,0,-220968000000000,0,-110484000000000,0,220968000000000,0,55242100000000,0,110484000000000,0,55242100000000,0,220968000000000,0,36828800000000,0,220973000000000,0,36828800000000,0,90211700000000,0,-90211700000000,0
55,255922000000000,0,-127961000000000,0,-255922000000000,0,-127961000000000,0,255922000000000,0,63980500000000,0,127961000000000,0,63980500000000,0,255922000000000,0,42654500000000,0,255927000000000,0,42654500000000,0,104482000000000,0,-104482000000000,0
56,295620000000000,0,-147810000000000,0,-295620000000000,0,-147810000000000,0,295620000000000,0,73905100000000,0,147810000000000,0,73905100000000,0,295620000000000,0,49271000000000,0,295626000000000,0,49271000000000,0,120689000000000,0,-120689000000000,0
57,340606000000000,0,-170303000000000,0,-340606000000000,0,-170303000000000,0,340606000000000,0,85151500000000,0,170303000000000,0,85151500000000,0,340606000000000,0,56768800000000,0,340613000000000,0,56768800000000,0,139055000000000,0,-139055000000000,0
58,391471000000000,0,-195735000000000,0,-391471000000000,0,-195735000000000,0,391471000000000,0,97867700000000,0,195735000000000,0,97867700000000,0,391471000000000,0,65246400000000,0,391478000000000,0,65246400000000,0,159820000000000,0,-159820000000000,0
59,448861000000000,0,-224431000000000,0,-448861000000000,0,-224431000000000,0,448861000000000,0,112215000000000,0,224431000000000,0,112215000000000,0,448861000000000,0,74811700000000,0,448870000000000,0,74811700000000,0,183250000000000,0,-183250000000000,0
60,513483000000000,0,-256741000000000,0,-513483000000000,0,-256741000000000,0,513483000000000,0,128371000000000,0,256741000000000,0,128371000000000,0,513483000000000,0,85582200000000,0,513493000000000,0,85582200000000,0,209633000000000,0,-209633000000000,0
61,586102000000000,0,-293051000000000,0,-586102000000000,0,-293051000000000,0,586102000000000,0,146526000000000,0,293051000000000,0,146526000000000,0,586102000000000,0,97685600000000,0,586114000000000,0,97685600000000,0,239280000000000,0,-239280000000000,0
62,667554000000000,0,-333777000000000,0,-667554000000000,0,-333777000000000,0,667554000000000,0,166888000000000,0,333777000000000,0,166888000000000,0,667554000000000,0,111261000000000,0,667567000000000,0,111261000000000,0,272533000000000,0,-272533000000000,0
63,758742000000000,0,-379371000000000,0,-758742000000000,0,-379371000000000,0,758742000000000,0,189686000000000,0,379371000000000,0,189686000000000,0,758742000000000,0,126460000000000,0,758757000000000,0,126460000000000,0,309761000000000,0,-309761000000000,0
64,860649000000000,0,-430324000000000,0,-860649000000000,0,-430324000000000,0,860649000000000,0,215162000000000,0,430324000000000,0,215162000000000,0,860649000000000,0,143444000000000,0,860666000000000,0,143444000000000,0,351365000000000,0,-351365000000000,0
65,974335000000000,0,-487168000000000,0,-974335000000000,0,-487168000000000,0,974335000000000,0,243584000000000,0,487168000000000,0,243584000000000,0,974335000000000,0,162392000000000,0,974355000000000,0,162392000000000,0,397779000000000,0,-397779000000000,0
66,1.10095E+15,0,-550475000000000,0,-1.10095E+15,0,-550475000000000,0,1.10095E+15,0,275238000000000,0,550475000000000,0,275238000000000,0,1.10095E+15,0,183495000000000,0,1.10097E+15,0,183495000000000,0,449470000000000,0,-449470000000000,0
67,1.24174E+15,0,-620868000000000,0,-1.24174E+15,0,-620868000000000,0,1.24174E+15,0,310434000000000,0,620868000000000,0,310434000000000,0,1.24174E+15,0,206960000000000,0,1.24176E+15,0,206960000000000,0,506946000000000,0,-506946000000000,0
68,1.39803E+15,0,-699013000000000,0,-1.39803E+15,0,-699013000000000,0,1.39803E+15,0,349507000000000,0,699013000000000,0,349507000000000,0,1.39803E+15,0,233009000000000,0,1.39805E+15,0,233009000000000,0,570753000000000,0,-570753000000000,0
69,1.57127E+15,0,-785633000000000,0,-1.57127E+15,0,-785633000000000,0,1.57127E+15,0,392817000000000,0,785633000000000,0,392817000000000,0,1.57127E+15,0,261883000000000,0,1.5713E+15,0,261883000000000,0,641480000000000,0,-641480000000000,0
70,1.76301E+15,0,-881503000000000,0,-1.76301E+15,0,-881503000000000,0,1.76301E+15,0,440752000000000,0,881503000000000,0,440752000000000,0,1.76301E+15,0,293840000000000,0,1.76304E+15,0,293840000000000,0,719759000000000,0,-719759000000000,0


==> anc/Ytterbium/FinalC5s/Ytterbium1D2symmsC5.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=3 Omega=0",,"K=4 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=3 Omega=1",,"K=4 Omega=1",,"K=2 Omega=2",,"K=3 Omega=2",,"K=4 Omega=2",,"K=3 Omega=3",,"K=4 Omega=3",,"K=4 Omega=4",
30,-263903000000,5189870,-578114000000,11369100,823093000000,16186800,1513520000000,29764700,1779330000000,34992000,-500147000000,9835800,-770792000000,15158200,656048000000,12901700,614890000000,12092300,467704000000,9197790,-1091310000000,21461500,-1013360000000,19928500,467704000000,9197790,-1403110000000,27593400,935408000000,18395600
31,-352092000000,6384140,-771303000000,13985300,1098150000000,19911700,2019300000000,36614000,2373930000000,43044200,-667282000000,12099200,-1028370000000,18646400,875281000000,15870600,820369000000,14875000,623997000000,11314300,-1455990000000,26400100,-1351990000000,24514400,623997000000,11314300,-1871990000000,33943000,1247990000000,22628700
32,-465058000000,7815050,-1018770000000,17119900,1450480000000,24374600,2667180000000,44820500,3135590000000,52691900,-881375000000,14811000,-1358310000000,22825700,1156110000000,19427800,1083580000000,18209000,824203000000,13850300,-1923140000000,32317300,-1785770000000,30009000,824203000000,13850300,-2472610000000,41550900,1648410000000,27700600
33,-608544000000,9523100,-1333100000000,20861600,1898000000000,29701800,3490090000000,54616400,4103030000000,64208200,-1153310000000,18048100,-1777400000000,27814500,1512810000000,23673900,1417900000000,22188700,1078500000000,16877400,-2516490000000,39380600,-2336740000000,36567700,1078500000000,16877400,-3235490000000,50632200,2156990000000,33754800
34,-789361000000,11554600,-1729200000000,25311900,2461960000000,36037900,4527100000000,66267300,5322160000000,77905300,-1495990000000,21898200,-2305520000000,33748000,1962310000000,28724100,1839200000000,26922100,1398950000000,20477700,-3264220000000,47781400,-3031060000000,44368400,1398950000000,20477700,-4196850000000,61433200,2797900000000,40955500
35,-1015540000000,13962300,-2224680000000,30586300,3167400000000,43547400,5824280000000,80075900,6847150000000,94139000,-1924650000000,26461300,-2966130000000,40780300,2524580000000,34709600,2366200000000,32532000,1799800000000,24744800,-4199540000000,57737900,-3899570000000,53613800,1799800000000,24744800,-5399400000000,74234500,3599600000000,49489600
36,-1296510000000,16806100,-2840170000000,36816000,4043720000000,52417000,7435670000000,96385500,8741540000000,113313000,-2457140000000,31850800,-3786770000000,49086200,3223050000000,41779100,3020850000000,39158000,2297750000000,29784800,-5361420000000,69497800,-4978460000000,64533600,2297750000000,29784800,-6893250000000,89354300,4595500000000,59569500
37,-1643270000000,20153700,-3599800000000,44149300,5125230000000,62857800,9424390000000,115584000,11079500000000,135883000,-3114310000000,38195100,-4799560000000,58863600,4085080000000,50100900,3828790000000,46957800,2912300000000,35717500,-6795360000000,83340800,-6309980000000,77387900,2912300000000,35717500,-8736890000000,107152000,5824590000000,71435000
38,-2068600000000,24081300,-4531550000000,52753200,6451820000000,75107600,11863700000000,138110000,13947300000000,162365000,-3920400000000,45638600,-6041850000000,70335100,5142440000000,59864700,4819820000000,56109000,3666100000000,42678200,-8554230000000,99582500,-7943220000000,92469500,3666100000000,42678200,-10998300000000,128035000,7332200000000,85356400
39,-2587310000000,28674500,-5667840000000,62815300,8069620000000,89433700,14838600000000,164453000,17444600000000,193334000,-4903450000000,54343800,-7556850000000,83750800,6431910000000,71283300,6028390000000,66811200,4585380000000,50818700,-10699200000000,118577000,-9934980000000,110107000,4585380000000,50818700,-13756100000000,152456000,9170750000000,101637000
40,-3216420000000,34029300,-7046000000000,74545700,10031800000000,106135000,18446700000000,195163000,21686300000000,229438000,-6095740000000,64492100,-9394330000000,99390800,7995850000000,84595100,7494220000000,79287800,5700330000000,60308700,-13300800000000,140720000,-12350700000000,130669000,5700330000000,60308700,-17101000000000,180926000,11400700000000,120617000
41,-3975510000000,40252600,-8708880000000,88178600,12399300000000,125545000,22800100000000,230855000,26804400000000,271398000,-7534360000000,76286500,-11611400000000,117567000,9882910000000,100066000,9262890000000,93788000,7045630000000,71338000,-16439800000000,166455000,-15265500000000,154566000,7045630000000,71338000,-21136900000000,214014000,14091300000000,142676000
42,-4886940000000,47463400,-10705500000000,103975000,15242000000000,148035000,28027300000000,272210000,32949500000000,320016000,-9261700000000,89952400,-14273500000000,138628000,12148700000000,117992000,11386500000000,110589000,8660920000000,84117500,-20208800000000,196274000,-18765300000000,182254000,8660920000000,84117500,-25982800000000,252352000,17321800000000,168235000
43,-5976200000000,55793900,-13091600000000,122224000,18639300000000,174017000,34274400000000,319986000,40293700000000,376183000,-11326000000000,105740000,-17454900000000,162959000,14856500000000,138700000,13924500000000,129999000,10591400000000,98881100,-24713200000000,230723000,-22947900000000,214242000,10591400000000,98881100,-31774100000000,296643000,21182700000000,197762000
44,-7272230000000,65390000,-15930800000000,143245000,22681500000000,203947000,41707300000000,375022000,49032000000000,440884000,-13782300000000,123927000,-21240300000000,190987000,18078400000000,162556000,16944200000000,152358000,12888300000000,115888000,-30072600000000,270405000,-27924600000000,251091000,12888300000000,115888000,-38664800000000,347664000,25776500000000,231776000
45,-8807800000000,76413400,-19294600000000,167394000,27470900000000,238328000,50514000000000,438242000,59385400000000,515207000,-16692500000000,144818000,-25725300000000,223183000,21895700000000,189959000,20522000000000,178042000,15609700000000,135424000,-36422600000000,315990000,-33821000000000,293419000,15609700000000,135424000,-46829100000000,406273000,31219400000000,270848000
46,-10619900000000,89041600,-23264300000000,195057000,33122700000000,277714000,60906700000000,510666000,71603300000000,600351000,-20126800000000,168751000,-31018000000000,260067000,26400500000000,221353000,24744200000000,207466000,18821200000000,157805000,-43916100000000,368211000,-40779300000000,341910000,18821200000000,157805000,-56463600000000,473414000,37642400000000,315609000
47,-12750200000000,103470000,-27930900000000,226664000,39766800000000,322715000,73124100000000,593415000,85966300000000,697632000,-24164000000000,196096000,-37239900000000,302209000,31696200000000,257221000,29707700000000,241083000,22596600000000,183375000,-52725400000000,427876000,-48959300000000,397313000,22596600000000,183375000,-67789700000000,550126000,45193200000000,366751000
48,-15245300000000,119913000,-33396900000000,262684000,47549000000000,373998000,87434100000000,687717000,102790000000000,808495000,-28892800000000,227258000,-44527600000000,350233000,37899000000000,298096000,35521400000000,279395000,27018600000000,212516000,-63043500000000,495871000,-58540400000000,460452000,27018600000000,212516000,-81055900000000,637548000,54037300000000,425032000
49,-18157700000000,138604000,-39776800000000,303630000,56632400000000,432295000,104137000000000,794914000,122426000000000,934518000,-34412300000000,262681000,-53033800000000,404826000,45139000000000,344562000,42307100000000,322945000,32180100000000,245642000,-75086800000000,573165000,-69723500000000,532224000,32180100000000,245642000,-96540200000000,736926000,64360200000000,491284000
50,-21545600000000,159800000,-47198500000000,350062000,67199200000000,498404000,123567000000000,916475000,145269000000000,1077430000,-40833100000000,302851000,-62929200000000,466733000,53561300000000,397254000,50201000000000,372331000,38184400000000,283206000,-89097000000000,660815000,-82732900000000,613614000,38184400000000,283206000,-114553000000000,849619000,76368900000000,566413000
51,-25474300000000,183779000,-55804800000000,402592000,79452400000000,573193000,146099000000000,1054000000,171757000000000,1239110000,-48278700000000,348297000,-74403800000000,536771000,63327700000000,456865000,59354800000000,428203000,45147000000000,325704000,-105343000000000,759976000,-97818600000000,705692000,45147000000000,325704000,-135441000000000,977112000,90294100000000,651408000
52,-30016000000000,210845000,-65754000000000,461885000,93617600000000,657611000,172146000000000,1209230000,202379000000000,1421600000,-56886100000000,399593000,-87668900000000,615824000,74618100000000,524150000,69936800000000,491267000,53196100000000,373672000,-124124000000000,871902000,-115258000000000,809624000,53196100000000,373672000,-159588000000000,1121020000,106392000000000,747345000
53,-35250900000000,241328000,-77221800000000,528661000,109945000000000,752685000,202169000000000,1384050000,237675000000000,1627120000,-66807300000000,457364000,-102959000000000,704857000,87631900000000,599929000,82134200000000,562292000,62473800000000,427696000,-145772000000000,997957000,-135360000000000,926675000,62473800000000,427696000,-187421000000000,1283090000,124948000000000,855392000
54,-41267900000000,275585000,-90402800000000,603706000,128712000000000,859530000,236678000000000,1580520000,278244000000000,1858100000,-78210700000000,522287000,-120533000000000,804912000,102590000000000,685090000,96153700000000,642110000,73137400000000,488408000,-170654000000000,1139620000,-158464000000000,1058220000,73137400000000,488408000,-219412000000000,1465220000,146275000000000,976816000
55,-48165100000000,314003000,-105512000000000,687865000,150223000000000,979352000,276234000000000,1800850000,324747000000000,2117120000,-91282100000000,595097000,-140678000000000,917121000,119736000000000,780595000,112224000000000,731623000,85360900000000,556495000,-199176000000000,1298490000,-184949000000000,1205740000,85360900000000,556495000,-256083000000000,1669480000,170722000000000,1112990000
56,-56050400000000,357001000,-122786000000000,782057000,174817000000000,1113460000,321458000000000,2047450000,377913000000000,2407030000,-106226000000000,676585000,-163709000000000,1042710000,139338000000000,887484000,130597000000000,831806000,99335800000000,632697000,-231784000000000,1476290000,-215228000000000,1370840000,99335800000000,632697000,-298008000000000,1898090000,198672000000000,1265390000
57,-65043000000000,405029000,-142485000000000,887268000,202864000000000,1263250000,373031000000000,2322900000,438544000000000,2730850000,-123269000000000,767608000,-189974000000000,1182980000,161693000000000,1006880000,151549000000000,943711000,115273000000000,717815000,-268970000000000,1674900000,-249758000000000,1555270000,115273000000000,717815000,-345819000000000,2153450000,230546000000000,1435630000
58,-75273500000000,458574000,-164896000000000,1004570000,234772000000000,1430260000,431704000000000,2629990000,507521000000000,3091880000,-142658000000000,869087000,-219854000000000,1339380000,187126000000000,1139990000,175386000000000,1068470000,133404000000000,812712000,-311276000000000,1896330000,-289042000000000,1760880000,133404000000000,812712000,-400212000000000,2438140000,266808000000000,1625420000
59,-86885100000000,518161000,-190333000000000,1135100000,270988000000000,1616110000,498299000000000,2971730000,585811000000000,3493630000,-164664000000000,982015000,-253769000000000,1513410000,215992000000000,1288120000,202441000000000,1207310000,153983000000000,918315000,-359293000000000,2142740000,-333629000000000,1989680000,153983000000000,918315000,-461948000000000,2754950000,307965000000000,1836630000
60,-100035000000000,584352000,-219139000000000,1280100000,312000000000000,1822550000,573713000000000,3351350000,674470000000000,3939920000,-189585000000000,1107460000,-292175000000000,1706740000,248681000000000,1452670000,233079000000000,1361530000,177287000000000,1035620000,-413670000000000,2416450000,-384122000000000,2243850000,177287000000000,1035620000,-531862000000000,3106870000,354574000000000,2071250000
61,-114894000000000,657752000,-251689000000000,1440890000,358344000000000,2051480000,658932000000000,3772300000,774654000000000,4434800000,-217746000000000,1246570000,-335574000000000,1921120000,285619000000000,1635140000,267700000000000,1532550000,203621000000000,1165710000,-475116000000000,2719980000,-441179000000000,2525700000,203621000000000,1165710000,-610863000000000,3497120000,407242000000000,2331410000
62,-131649000000000,739008000,-288394000000000,1618890000,410603000000000,2304910000,755026000000000,4238320000,887625000000000,4982660000,-249500000000000,1400560000,-384512000000000,2158450000,327272000000000,1837130000,306740000000000,1721880000,233316000000000,1309710000,-544404000000000,3056000000,-505518000000000,2837710000,233316000000000,1309710000,-699948000000000,3929140000,466632000000000,2619430000
63,-150505000000000,828816000,-329700000000000,1815630000,469412000000000,2585010000,863165000000000,4753380000,1.01476E+15,5588180000,-285235000000000,1570770000,-439584000000000,2420750000,374146000000000,2060390000,350673000000000,1931130000,266733000000000,1468880000,-622376000000000,3427380000,-577921000000000,3182560000,266733000000000,1468880000,-800198000000000,4406630000,533466000000000,2937750000
64,-171682000000000,927916000,-376092000000000,2032720000,535463000000000,2894100000,984621000000000,5321740000,1.15754E+15,6256350000,-325370000000000,1758580000,-501438000000000,2710200000,426792000000000,2306750000,400016000000000,2162030000,304265000000000,1644510000,-709951000000000,3837180000,-659240000000000,3563100000,304265000000000,1644510000,-912794000000000,4933520000,608529000000000,3289010000
65,-195422000000000,1037100000,-428098000000000,2271910000,609507000000000,3234650000,1.12077E+15,5947940000,1.31761E+15,6992530000,-370363000000000,1965510000,-570777000000000,3029110000,485809000000000,2578180000,455331000000000,2416440000,346338000000000,1838010000,-808123000000000,4288700000,-750400000000000,3982360000,346338000000000,1838010000,-1.03902E+15,5514040000,692677000000000,3676030000
66,-221987000000000,1157220000,-486291000000000,2535050000,692359000000000,3609290000,1.27313E+15,6636850000,1.49671E+15,7802420000,-420707000000000,2193160000,-648365000000000,3379950000,551847000000000,2876800000,517226000000000,2696310000,393417000000000,2050900000,-917974000000000,4785430000,-852404000000000,4443610000,393417000000000,2050900000,-1.18025E+15,6152700000,786835000000000,4101800000
67,-251658000000000,1289180000,-551290000000000,2824120000,784903000000000,4020860000,1.4433E+15,7393640000,1.69677E+15,8692120000,-476941000000000,2443250000,-735028000000000,3765360000,625609000000000,3204830000,586360000000000,3003770000,446003000000000,2284760000,-1.04067E+15,5331110000,-966341000000000,4950310000,446003000000000,2284760000,-1.33801E+15,6854280000,892007000000000,4569520000
68,-284744000000000,1433930000,-623769000000000,3141220000,888095000000000,4472330000,1.63305E+15,8223830000,1.91985E+15,9668110000,-539645000000000,2717580000,-831662000000000,4188150000,707858000000000,3564680000,663449000000000,3341050000,504640000000000,2541300000,-1.17749E+15,5929710000,-1.09339E+15,5506150000,504640000000000,2541300000,-1.51392E+15,7623910000,1.00928E+15,5082600000
69,-321575000000000,1592510000,-704451000000000,3488600000,1.00297E+15,4966920000,1.84428E+15,9133280000,2.16817E+15,10737300000,-609446000000000,3018110000,-939235000000000,4651310000,799417000000000,3958890000,749264000000000,3710530000,569913000000000,2822340000,-1.3298E+15,6585460000,-1.23481E+15,6115070000,569913000000000,2822340000,-1.70974E+15,8467020000,1.13983E+15,5644680000
70,-362508000000000,1766000000,-794121000000000,3868650000,1.13063E+15,5508010000,2.07904E+15,10128200000,2.44416E+15,11907000000,-687022000000000,3346900000,-1.05879E+15,5158010000,901175000000000,4390170000,844638000000000,4114740000,642457000000000,3129800000,-1.49907E+15,7302870000,-1.39199E+15,6781230000,642457000000000,3129800000,-1.92737E+15,9389400000,1.28491E+15,6259600000


==> anc/Ytterbium/FinalC5s/Ytterbium1P1nonsymmsC5.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,982838000000,0,-1965680000000,0,982838000000,0,3931350000000,0,1965720000000,0
31,1277740000000,0,-2555480000000,0,1277740000000,0,5110960000000,0,2555530000000,0
32,1647340000000,0,-3294670000000,0,1647340000000,0,6589340000000,0,3294740000000,0
33,2107290000000,0,-4214580000000,0,2107290000000,0,8429160000000,0,4214660000000,0
34,2675910000000,0,-5351820000000,0,2675910000000,0,10703600000000,0,5351930000000,0
35,3374510000000,0,-6749010000000,0,3374510000000,0,13498000000000,0,6749140000000,0
36,4227750000000,0,-8455500000000,0,4227750000000,0,16911000000000,0,8455660000000,0
37,5264100000000,0,-10528200000000,0,5264100000000,0,21056400000000,0,10528400000000,0
38,6516270000000,0,-13032500000000,0,6516270000000,0,26065100000000,0,13032800000000,0
39,8021680000000,0,-16043400000000,0,8021680000000,0,32086700000000,0,16043700000000,0
40,9823030000000,0,-19646100000000,0,9823030000000,0,39292100000000,0,19646400000000,0
41,11968800000000,0,-23937700000000,0,11968800000000,0,47875400000000,0,23938100000000,0
42,14514100000000,0,-29028200000000,0,14514100000000,0,58056400000000,0,29028800000000,0
43,17520900000000,0,-35041800000000,0,17520900000000,0,70083700000000,0,35042500000000,0
44,21059300000000,0,-42118600000000,0,21059300000000,0,84237100000000,0,42119400000000,0
45,25207700000000,0,-50415500000000,0,25207700000000,0,100831000000000,0,50416500000000,0
46,30054400000000,0,-60108700000000,0,30054400000000,0,120217000000000,0,60109900000000,0
47,35697500000000,0,-71395100000000,0,35697500000000,0,142790000000000,0,71396500000000,0
48,42246900000000,0,-84493800000000,0,42246900000000,0,168988000000000,0,84495500000000,0
49,49824500000000,0,-99649000000000,0,49824500000000,0,199298000000000,0,99650900000000,0
50,58565600000000,0,-117131000000000,0,58565600000000,0,234263000000000,0,117134000000000,0
51,68620200000000,0,-137240000000000,0,68620200000000,0,274481000000000,0,137243000000000,0
52,80154000000000,0,-160308000000000,0,80154000000000,0,320616000000000,0,160311000000000,0
53,93349600000000,0,-186699000000000,0,93349600000000,0,373399000000000,0,186703000000000,0
54,108408000000000,0,-216817000000000,0,108408000000000,0,433633000000000,0,216821000000000,0
55,125551000000000,0,-251102000000000,0,125551000000000,0,502204000000000,0,251107000000000,0
56,145020000000000,0,-290041000000000,0,145020000000000,0,580082000000000,0,290047000000000,0
57,167082000000000,0,-334164000000000,0,167082000000000,0,668328000000000,0,334171000000000,0
58,192026000000000,0,-384052000000000,0,192026000000000,0,768104000000000,0,384060000000000,0
59,220170000000000,0,-440339000000000,0,220170000000000,0,880679000000000,0,440348000000000,0
60,251858000000000,0,-503717000000000,0,251858000000000,0,1.00743E+15,0,503727000000000,0
61,287468000000000,0,-574936000000000,0,287468000000000,0,1.14987E+15,0,574948000000000,0
62,327408000000000,0,-654816000000000,0,327408000000000,0,1.30963E+15,0,654829000000000,0
63,372121000000000,0,-744242000000000,0,372121000000000,0,1.48848E+15,0,744257000000000,0
64,422089000000000,0,-844178000000000,0,422089000000000,0,1.68836E+15,0,844194000000000,0
65,477831000000000,0,-955663000000000,0,477831000000000,0,1.91133E+15,0,955682000000000,0
66,539912000000000,0,-1.07982E+15,0,539912000000000,0,2.15965E+15,0,1.07985E+15,0
67,608939000000000,0,-1.21788E+15,0,608939000000000,0,2.43575E+15,0,1.2179E+15,0
68,685567000000000,0,-1.37113E+15,0,685567000000000,0,2.74227E+15,0,1.37116E+15,0
69,770503000000000,0,-1.54101E+15,0,770503000000000,0,3.08201E+15,0,1.54104E+15,0
70,864508000000000,0,-1.72902E+15,0,864508000000000,0,3.45803E+15,0,1.72905E+15,0


==> anc/Ytterbium/FinalC5s/Ytterbium1P1symmsC5.csv <==
n,"K=2 Omega=0",,"K=2 Omega=1",,"K=2 Omega=2",
30,1911090000000,59620500,-1274060000000,39747000,318516000000,9936740
31,2582630000000,73363900,-1721750000000,48909300,430438000000,12227300
32,3452250000000,89789900,-2301500000000,59859900,575375000000,14965000
33,4568080000000,109350000,-3045390000000,72899800,761346000000,18224900
34,5987620000000,132560000,-3991750000000,88373400,997937000000,22093300
35,7779170000000,160011000,-5186120000000,106674000,1296530000000,26668500
36,10023400000000,192375000,-6682250000000,128250000,1670560000000,32062400
37,12814900000000,230412000,-8543290000000,153608000,2135820000000,38402000
38,16264600000000,274983000,-10843000000000,183322000,2710760000000,45830500
39,20501000000000,327059000,-13667300000000,218039000,3416830000000,54509800
40,25673300000000,387727000,-17115600000000,258485000,4278890000000,64621200
41,31953500000000,458209000,-21302400000000,305472000,5325590000000,76368100
42,39539100000000,539864000,-26359400000000,359909000,6589850000000,89977300
43,48656100000000,634208000,-32437400000000,422805000,8109350000000,105701000
44,59562200000000,742924000,-39708100000000,495282000,9927030000000,123821000
45,72550400000000,867873000,-48366900000000,578582000,12091700000000,144645000
46,87952600000000,1011110000,-58635000000000,674076000,14658800000000,168519000
47,106144000000000,1174910000,-70762300000000,783274000,17690600000000,195819000
48,127545000000000,1361760000,-85030300000000,907840000,21257600000000,226960000
49,152632000000000,1574390000,-101755000000000,1049590000,25438700000000,262398000
50,181935000000000,1815800000,-121290000000000,1210530000,30322500000000,302633000
51,216048000000000,2089250000,-144032000000000,1392830000,36008000000000,348208000
52,255631000000000,2398310000,-170421000000000,1598870000,42605200000000,399718000
53,301421000000000,2746850000,-200947000000000,1831240000,50236800000000,457809000
54,354233000000000,3139110000,-236155000000000,2092740000,59038800000000,523184000
55,414972000000000,3579640000,-276648000000000,2386420000,69162000000000,596606000
56,484635000000000,4073390000,-323090000000000,2715600000,80772600000000,678899000
57,564325000000000,4625740000,-376217000000000,3083820000,94054200000000,770956000
58,655254000000000,5242440000,-436836000000000,3494960000,109209000000000,873740000
59,758754000000000,5929740000,-505836000000000,3953160000,126459000000000,988290000
60,876285000000000,6694350000,-584190000000000,4462900000,146048000000000,1115730000
61,1.00945E+15,7543480000,-672966000000000,5028990000,168242000000000,1257250000
62,1.16E+15,8484880000,-773330000000000,5656590000,193333000000000,1414150000
63,1.32983E+15,9526860000,-886556000000000,6351240000,221639000000000,1587810000
64,1.52104E+15,10678300000,-1.01403E+15,7118880000,253507000000000,1779720000
65,1.73589E+15,11948800000,-1.15726E+15,7965850000,289315000000000,1991460000
66,1.97684E+15,13348400000,-1.31789E+15,8898940000,329474000000000,2224740000
67,2.24656E+15,14888100000,-1.49771E+15,9925400000,374427000000000,2481350000
68,2.54795E+15,16579400000,-1.69863E+15,11053000000,424659000000000,2763240000
69,2.88414E+15,18434700000,-1.92276E+15,12289800000,480691000000000,3072450000
70,3.25853E+15,20467200000,-2.17235E+15,13644800000,543088000000000,3411190000


==> anc/Ytterbium/FinalC6s/Ytterbium1D2nonsymmsC6.csv <==
n,(2;2)(2;2),(2;1)(2;1),(2;0)(2;0),(1;1)(1;1),(1;0)(1;0),(0;0)(0;0),(2;-2)(0;0),(2;-2)(1;-1),(1;-1)(0;0),(2;-1)(1;0),(2;0)(1;1)
30,-5.11081E+15,-7.41609E+15,-8.08167E+15,-6.08322E+15,-5.5875E+15,-4.75612E+15,550414000000000,1.95981E+15,738059000000000,1.05203E+15,-296200000000000
31,-8.59246E+15,-1.22513E+16,-1.33485E+16,-1.09451E+16,-1.04485E+16,-9.4818E+15,749172000000000,2.61481E+15,925528000000000,1.36739E+15,-467702000000000
32,-1.24534E+16,-1.77077E+16,-1.92505E+16,-1.57693E+16,-1.50188E+16,-1.36083E+16,1.08877E+15,3.89211E+15,1.4831E+15,2.09992E+15,-567005000000000
33,-1.97352E+16,-2.78219E+16,-3.03156E+16,-2.6221E+16,-2.55865E+16,-2.40101E+16,1.45763E+15,4.97855E+15,1.63729E+15,2.527E+15,-1.04346E+15
34,-3.1997E+16,-4.4281E+16,-4.80994E+16,-4.44014E+16,-4.43034E+16,-4.30381E+16,1.8327E+15,6.32693E+15,2.1596E+15,3.25969E+15,-1.22948E+15
35,-4.30398E+16,-5.98285E+16,-6.49932E+16,-5.88583E+16,-5.83192E+16,-5.60946E+16,2.67888E+15,9.3311E+15,3.28115E+15,4.86634E+15,-1.69554E+15
36,-6.30989E+16,-8.74237E+16,-9.51236E+16,-8.81868E+16,-8.82369E+16,-8.59414E+16,3.536E+15,1.18332E+16,3.60572E+15,5.83119E+15,-2.8302E+15
37,-9.31163E+16,-1.27907E+17,-1.3898E+17,-1.32725E+17,-1.34068E+17,-1.32431E+17,4.49875E+15,1.50691E+16,4.60858E+15,7.43611E+15,-3.58354E+15
38,-1.17037E+17,-1.62051E+17,-1.76101E+17,-1.62584E+17,-1.62284E+17,-1.57679E+17,6.69593E+15,2.29523E+16,7.64466E+15,1.1709E+16,-4.69258E+15
39,-1.34862E+17,-1.9068E+17,-2.07771E+17,-1.77298E+17,-1.72079E+17,-1.60182E+17,1.04205E+16,3.58096E+16,1.20326E+16,1.83328E+16,-7.19196E+15
40,-1.52078E+17,-2.20931E+17,-2.41686E+17,-1.85709E+17,-1.7287E+17,-1.49931E+17,1.56626E+16,5.35766E+16,1.77145E+16,2.72523E+16,-1.11131E+16
41,-2.16723E+17,-3.12876E+17,-3.42923E+17,-2.75173E+17,-2.61604E+17,-2.34497E+17,2.00531E+16,6.61686E+16,1.90407E+16,3.19199E+16,-1.71999E+16
42,-2.94878E+17,-4.22417E+17,-4.61616E+17,-3.77165E+17,-3.60424E+17,-3.26694E+17,2.59669E+16,8.78432E+16,2.78973E+16,4.39799E+16,-1.96257E+16


==> anc/Ytterbium/FinalC6s/Ytterbium1D2symmsC6.csv <==
n,"K=0 Omega=0","K=1 Omega=0","K=2 Omega=0","K=3 Omega=0","K=4 Omega=0","K=1 Omega=1","K=2 Omega=1","K=3 Omega=1","K=4 Omega=1","K=2 Omega=2","K=3 Omega=2","K=4 Omega=2","K=3 Omega=3","K=4 Omega=3","K=4 Omega=4"
30,-6.8309E+15,-7.88658E+15,-5.33862E+15,-3.36165E+15,-2.1836E+15,-7.20725E+15,-8.17947E+15,-5.67542E+15,-4.32791E+15,-5.97078E+15,-8.63208E+15,-7.6437E+15,-6.07342E+15,-8.75877E+15,-5.11081E+15
31,-1.1629E+16,-1.31719E+16,-1.00046E+16,-6.57122E+15,-5.34375E+15,-1.20282E+16,-1.3501E+16,-1.04806E+16,-8.65517E+15,-1.07132E+16,-1.40977E+16,-1.28313E+16,-1.03711E+16,-1.41315E+16,-8.59246E+15
32,-1.68742E+16,-1.90257E+16,-1.4352E+16,-9.2656E+15,-7.40707E+15,-1.73805E+16,-1.94998E+16,-1.51146E+16,-1.22066E+16,-1.55254E+16,-2.03393E+16,-1.84056E+16,-1.50672E+16,-2.03482E+16,-1.24534E+16
33,-2.71031E+16,-3.02232E+16,-2.45901E+16,-1.64053E+16,-1.45726E+16,-2.75285E+16,-3.07176E+16,-2.54539E+16,-2.19054E+16,-2.55606E+16,-3.17732E+16,-2.95184E+16,-2.40547E+16,-3.15891E+16,-1.97352E+16
34,-4.56564E+16,-4.88935E+16,-4.23311E+16,-2.81819E+16,-2.6628E+16,-4.52149E+16,-4.92249E+16,-4.28676E+16,-3.82038E+16,-4.3361E+16,-4.99321E+16,-4.73071E+16,-3.96117E+16,-4.89503E+16,-3.1997E+16
35,-6.06655E+16,-6.56805E+16,-5.57319E+16,-3.69998E+16,-3.43408E+16,-6.03249E+16,-6.6283E+16,-5.71305E+16,-4.9968E+16,-5.76307E+16,-6.76721E+16,-6.3542E+16,-5.30863E+16,-6.65706E+16,-4.30398E+16
36,-9.00027E+16,-9.67561E+16,-8.48144E+16,-5.67706E+16,-5.4043E+16,-8.90863E+16,-9.73923E+16,-8.54189E+16,-7.69734E+16,-8.55384E+16,-9.86596E+16,-9.42359E+16,-7.80408E+16,-9.68065E+16,-6.30989E+16
37,-1.36427E+17,-1.42971E+17,-1.28141E+17,-8.56863E+16,-8.30246E+16,-1.34626E+17,-1.43642E+17,-1.25887E+17,-1.16651E+17,-1.2846E+17,-1.43479E+17,-1.38746E+17,-1.15984E+17,-1.39831E+17,-9.31163E+16
38,-1.66871E+17,-1.7898E+17,-1.55294E+17,-1.03523E+17,-9.79294E+16,-1.6526E+17,-1.802E+17,-1.5716E+17,-1.40322E+17,-1.58533E+17,-1.82797E+17,-1.73456E+17,-1.44828E+17,-1.79274E+17,-1.17037E+17
39,-1.84397E+17,-2.06532E+17,-1.65196E+17,-1.09888E+17,-9.57478E+16,-1.88262E+17,-2.10366E+17,-1.71562E+17,-1.46233E+17,-1.73042E+17,-2.18191E+17,-2.01606E+17,-1.63967E+17,-2.17394E+17,-1.34862E+17
40,-2.04009E+17,-2.35594E+17,-1.64772E+17,-1.09215E+17,-7.89719E+16,-2.1593E+17,-2.43862E+17,-1.73334E+17,-1.41299E+17,-1.80306E+17,-2.57349E+17,-2.31426E+17,-1.80532E+17,-2.6133E+17,-1.52078E+17
41,-2.92558E+17,-3.35677E+17,-2.49901E+17,-1.71275E+17,-1.3883E+17,-3.08009E+17,-3.454E+17,-2.59449E+17,-2.24082E+17,-2.64956E+17,-3.62977E+17,-3.33087E+17,-2.58726E+17,-3.67025E+17,-2.16723E+17
42,-3.98596E+17,-4.54202E+17,-3.45426E+17,-2.31934E+17,-1.90907E+17,-4.15276E+17,-4.6593E+17,-3.59553E+17,-3.05038E+17,-3.66091E+17,-4.87582E+17,-4.46723E+17,-3.54459E+17,-4.90375E+17,-2.94878E+17


==> anc/Ytterbium/FinalC6s/Ytterbium1P1nonsymmsC6.csv <==
n,(1;1)(1;1),,(1;0)(1;0),,(1;-1)(1;-1),,(0;0)(0;0),,(1;-1)(0;0),
30,2.79591E+16,86368300000000,3.39498E+16,109469000000000,-4.28442E+15,30934900000000,7.27491E+16,244767000000000,-2.8539E+16,37013400000000
31,4.298E+16,124436000000000,5.22405E+16,157491000000000,-6.13664E+15,42740400000000,1.11883E+17,353321000000000,-4.33852E+16,54995700000000
32,6.5025E+16,178822000000000,7.91029E+16,226276000000000,-8.68804E+15,60802200000000,1.69362E+17,506893000000000,-6.49822E+16,79865500000000
33,9.69343E+16,254309000000000,1.18013E+17,321740000000000,-1.21341E+16,85693800000000,2.52604E+17,719684000000000,-9.59738E+16,114656000000000
34,1.42528E+17,358099000000000,1.73647E+17,452977000000000,-1.67309E+16,119657000000000,3.716E+17,1.01182E+15,-1.39897E+17,162860000000000
35,2.06873E+17,499573000000000,2.52207E+17,631843000000000,-2.27976E+16,165621000000000,5.39605E+17,1.40947E+15,-2.01429E+17,229038000000000
36,2.96691E+17,690856000000000,3.61932E+17,873653000000000,-3.07136E+16,227341000000000,7.74215E+17,1.94643E+15,-2.86697E+17,319114000000000
37,4.20681E+17,947632000000000,5.1348E+17,1.19823E+15,-4.09517E+16,309759000000000,1.0982E+18,2.66629E+15,-4.03658E+17,440705000000000
38,5.90086E+17,1.28999E+15,7.20633E+17,1.63091E+15,-5.40809E+16,418704000000000,1.54099E+18,3.62511E+15,-5.62514E+17,604006000000000
39,8.19478E+17,1.74146E+15,1.00126E+18,2.20147E+15,-7.07548E+16,561914000000000,2.14077E+18,4.88836E+15,-7.76438E+17,820114000000000
40,1.12729E+18,2.33555E+15,1.37799E+18,2.95219E+15,-9.17661E+16,749263000000000,2.94582E+18,6.54891E+15,-1.06197E+18,1.10602E+15
41,1.53693E+18,3.1113E+15,1.87952E+18,3.93238E+15,-1.18031E+17,992707000000000,4.01747E+18,8.71532E+15,-1.44004E+18,1.48105E+15
42,2.07766E+18,4.11825E+15,2.54179E+18,5.2046E+15,-1.5064E+17,1.30723E+15,5.43239E+18,1.15249E+16,-1.93684E+18,1.96989E+15
43,2.78614E+18,5.41759E+15,3.40981E+18,6.84613E+15,-1.90832E+17,1.71154E+15,7.2867E+18,1.51475E+16,-2.58494E+18,2.60297E+15
44,3.70743E+18,7.08463E+15,4.53887E+18,8.95202E+15,-2.40106E+17,2.22778E+15,9.69845E+18,1.97921E+16,-3.42463E+18,3.4185E+15
45,4.89792E+18,9.21231E+15,5.99829E+18,1.16396E+16,-3.00061E+17,2.8842E+15,1.28156E+19,2.57161E+16,-4.50548E+18,4.46289E+15
46,6.4262E+18,1.1914E+16,7.87229E+18,1.50522E+16,-3.72581E+17,3.71487E+15,1.68179E+19,3.32334E+16,-5.88813E+18,5.79315E+15
47,8.37615E+18,1.53271E+16,1.02639E+19,1.93629E+16,-4.59785E+17,4.76027E+15,2.19253E+19,4.27247E+16,-7.64643E+18,7.47902E+15
48,1.08497E+19,1.96092E+16,1.32985E+19,2.47694E+16,-5.64071E+17,6.05655E+15,2.8405E+19,5.46357E+16,-9.86987E+18,9.60951E+15
49,1.397E+19,2.49888E+16,1.71274E+19,3.15646E+16,-6.88095E+17,7.70515E+15,3.65806E+19,6.95693E+16,-1.26664E+19,1.22716E+16
50,1.78853E+19,3.16796E+16,2.19328E+19,4.00139E+16,-8.34838E+17,9.73559E+15,4.68403E+19,8.81465E+16,-1.61657E+19,1.56029E+16
51,2.27734E+19,3.99795E+16,2.79333E+19,5.04944E+16,-1.00788E+18,1.2247E+16,5.96495E+19,1.1118E+17,-2.0523E+19,1.97452E+16
52,2.88465E+19,5.02322E+16,3.539E+19,6.34403E+16,-1.21007E+18,1.53411E+16,7.55673E+19,1.39622E+17,-2.5923E+19,2.48736E+16
53,3.63579E+19,6.28464E+16,4.46145E+19,7.93672E+16,-1.44422E+18,1.91385E+16,9.52562E+19,1.746E+17,-3.25853E+19,3.11965E+16
54,4.56041E+19,7.84034E+16,5.59711E+19,9.90078E+16,-1.71746E+18,2.37967E+16,1.19496E+20,2.17709E+17,-4.07689E+19,3.90267E+16
55,5.69409E+19,9.7176E+16,6.98976E+19,1.22709E+17,-2.03267E+18,2.94331E+16,1.4922E+20,2.69739E+17,-5.07812E+19,4.84576E+16
56,7.07817E+19,1.20131E+17,8.69028E+19,1.51689E+17,-2.39499E+18,3.62943E+16,1.85512E+20,3.33325E+17,-6.29802E+19,6.00297E+16
57,8.76182E+19,1.47954E+17,1.07592E+20,1.86813E+17,-2.80438E+18,4.45967E+16,2.29657E+20,4.10386E+17,-7.77872E+19,7.40723E+16
58,1.08013E+20,1.81562E+17,1.32657E+20,2.29238E+17,-3.27639E+18,5.46506E+16,2.83138E+20,5.03636E+17,-9.56962E+19,9.09668E+16
59,1.32633E+20,2.22025E+17,1.62918E+20,2.80317E+17,-3.80936E+18,6.66253E+16,3.47711E+20,6.15395E+17,-1.17274E+20,1.1157E+17
60,1.62252E+20,2.70684E+17,1.99329E+20,3.41755E+17,-4.40799E+18,8.11779E+16,4.25398E+20,7.499E+17,-1.43187E+20,1.3616E+17
61,1.97754E+20,3.28737E+17,2.42975E+20,4.15026E+17,-5.09479E+18,9.83221E+16,5.18529E+20,9.10504E+17,-1.74211E+20,1.65689E+17
62,2.40178E+20,3.98473E+17,2.95138E+20,5.03029E+17,-5.85081E+18,1.18767E+17,6.2982E+20,1.10336E+18,-2.11216E+20,2.01329E+17
63,2.90734E+20,4.80299E+17,3.57307E+20,6.06309E+17,-6.6917E+18,1.42956E+17,7.62454E+20,1.32966E+18,-2.55249E+20,2.42945E+17
64,3.50765E+20,5.77964E+17,4.31135E+20,7.29572E+17,-7.62582E+18,1.71709E+17,9.19954E+20,1.59962E+18,-3.07465E+20,2.9277E+17
65,4.21867E+20,6.9346E+17,5.18587E+20,8.75336E+17,-8.65386E+18,2.05659E+17,1.10651E+21,1.9188E+18,-3.69217E+20,3.51761E+17
66,5.05821E+20,8.29669E+17,6.21856E+20,1.04724E+18,-9.78297E+18,2.45638E+17,1.32681E+21,2.29515E+18,-4.42044E+20,4.21413E+17
67,6.04691E+20,9.8989E+17,7.43484E+20,1.24943E+18,-1.10179E+19,2.92597E+17,1.58624E+21,2.73776E+18,-5.27701E+20,5.03432E+17
68,7.20817E+20,1.17788E+18,8.86351E+20,1.48667E+18,-1.2354E+19,3.47619E+17,1.89098E+21,3.25699E+18,-6.28188E+20,5.99768E+17
69,8.56867E+20,1.39792E+18,1.05375E+21,1.76434E+18,-1.37904E+19,4.11938E+17,2.24801E+21,3.86462E+18,-7.45777E+20,7.12639E+17
70,1.01585E+21,1.65484E+18,1.24938E+21,2.08855E+18,-1.53381E+19,4.8694E+17,2.66527E+21,4.574E+18,-8.83043E+20,8.44561E+17


==> anc/Ytterbium/FinalC6s/Ytterbium1P1symmsC6.csv <==
n,"K=0 Omega=0",,"K=1 Omega=0",,"K=2 Omega=0",,"K=1 Omega=1",,"K=2 Omega=1",,"K=2 Omega=2",
30,9.06088E+16,134550000000000,-7.99258E+15,7835020000000,-1.84359E+16,21760200000000,6.99016E+16,97639700000000,-2.00189E+15,17822500000000,2.79591E+16,45057800000000
31,1.38899E+17,194568000000000,-1.18753E+16,10073800000000,-2.74143E+16,29983800000000,1.07096E+17,141209000000000,-2.61468E+15,24491000000000,4.298E+16,64894000000000
32,2.09646E+17,278793000000000,-1.7427E+16,14288000000000,-4.02328E+16,42018500000000,1.61555E+17,202459000000000,-3.3491E+15,35020900000000,6.5025E+16,93039400000000
33,3.11848E+17,395275000000000,-2.52404E+16,20106900000000,-5.82714E+16,58345100000000,2.40187E+17,287223000000000,-4.1619E+15,49610600000000,9.69343E+16,132002000000000
34,4.57613E+17,554892000000000,-3.611E+16,28043800000000,-8.33649E+16,80298300000000,3.52285E+17,403451000000000,-4.99164E+15,69613400000000,1.42528E+17,185436000000000
35,6.62983E+17,771750000000000,-5.10705E+16,38782200000000,-1.17903E+17,109598000000000,5.10151E+17,561459000000000,-5.73607E+15,96807200000000,2.06873E+17,258091000000000
36,9.49209E+17,1.06404E+15,-7.14557E+16,53191300000000,-1.64966E+17,148423000000000,7.30079E+17,774551000000000,-6.21481E+15,133476000000000,2.96691E+17,356092000000000
37,1.34377E+18,1.45511E+15,-9.89748E+16,72461800000000,-2.28502E+17,199590000000000,1.03314E+18,1.05983E+15,-6.17629E+15,182639000000000,4.20681E+17,487329000000000
38,1.88216E+18,1.97513E+15,-1.35799E+17,97816300000000,-3.13528E+17,266428000000000,1.44652E+18,1.43938E+15,-5.25229E+15,247878000000000,5.90086E+17,661931000000000
39,2.6103E+18,2.65906E+15,-1.84667E+17,131234000000000,-4.26371E+17,353409000000000,2.00541E+18,1.93876E+15,-2.88081E+15,333888000000000,8.19478E+17,891720000000000
40,3.58627E+18,3.55655E+15,-2.49012E+17,174899000000000,-5.74969E+17,465900000000000,2.75429E+18,2.59443E+15,1.6841E+15,446792000000000,1.12729E+18,1.19347E+15
41,4.88373E+18,4.72547E+15,-3.33113E+17,231604000000000,-7.69211E+17,610590000000000,3.74957E+18,3.44877E+15,9.481E+15,593923000000000,1.53693E+18,1.5867E+15
42,6.59472E+18,6.23939E+15,-4.42266E+17,304817000000000,-1.02135E+18,795728000000000,5.06172E+18,4.55576E+15,2.1865E+16,784574000000000,2.07766E+18,2.0963E+15
43,8.83451E+18,8.18834E+15,-5.82998E+17,398948000000000,-1.34647E+18,1.03152E+15,6.77895E+18,5.9814E+15,4.06631E+16,1.03026E+15,2.78614E+18,2.75269E+15
44,1.17446E+19,1.0684E+16,-7.63301E+17,518905000000000,-1.76308E+18,1.33008E+15,9.0096E+18,7.80762E+15,6.81433E+16,1.3447E+15,3.70743E+18,3.59355E+15
45,1.55022E+19,1.3863E+16,-9.92937E+17,671326000000000,-2.29374E+18,1.70659E+15,1.18892E+19,1.01348E+16,1.07428E+17,1.7454E+15,4.89793E+18,4.66516E+15
46,2.03222E+19,1.78925E+16,-1.28371E+18,864155000000000,-2.9658E+18,2.17937E+15,1.55822E+19,1.30854E+16,1.62372E+17,2.25354E+15,6.4262E+18,6.02401E+15
47,2.64679E+19,2.29746E+16,-1.64991E+18,1.10641E+15,-3.81231E+18,2.77004E+15,2.029E+19,1.6808E+16,2.37889E+17,2.89419E+15,8.37615E+18,7.73846E+15
48,3.42587E+19,2.93551E+16,-2.10871E+18,1.41089E+15,-4.87306E+18,3.5061E+15,2.62568E+19,2.1483E+16,3.40115E+17,3.69976E+15,1.08497E+19,9.89193E+15
49,4.40808E+19,3.73274E+16,-2.68069E+18,1.78804E+15,-6.1957E+18,4.41648E+15,3.37782E+19,2.73258E+16,4.76728E+17,4.70381E+15,1.397E+19,1.25829E+16
50,5.6398E+19,4.72477E+16,-3.39036E+18,2.25727E+15,-7.83701E+18,5.54135E+15,4.32085E+19,3.45982E+16,6.57176E+17,5.95431E+15,1.78853E+19,1.59327E+16
51,7.17666E+19,5.95385E+16,-4.2669E+18,2.83702E+15,-9.86592E+18,6.92453E+15,5.49736E+19,4.36107E+16,8.93083E+17,7.50331E+15,2.27734E+19,2.0084E+16
52,9.08515E+19,7.47044E+16,-5.34461E+18,3.55046E+15,-1.23598E+19,8.61908E+15,6.95811E+19,5.47336E+16,1.19893E+18,9.41415E+15,2.88465E+19,2.52076E+16
53,1.14443E+20,9.33439E+16,-6.6629E+18,4.42532E+15,-1.54122E+19,1.06877E+16,8.76353E+19,6.84068E+16,1.59371E+18,1.17623E+16,3.63579E+19,3.1506E+16
54,1.43472E+20,1.16324E+17,-8.27239E+18,5.4931E+15,-1.91381E+19,1.32041E+16,1.09848E+20,8.52719E+16,2.09459E+18,1.46506E+16,4.56041E+19,3.92737E+16
55,1.79048E+20,1.43999E+17,-1.02279E+19,6.79209E+15,-2.36658E+19,1.62533E+16,1.37066E+20,1.05577E+17,2.72885E+18,1.81391E+16,5.69409E+19,4.86277E+16
56,2.22464E+20,1.7783E+17,-1.2595E+19,8.36672E+15,-2.91472E+19,1.99384E+16,1.70279E+20,1.30407E+17,3.52609E+18,2.23953E+16,7.07817E+19,6.00652E+16
57,2.75247E+20,2.18807E+17,-1.54442E+19,1.02692E+16,-3.57553E+19,2.43856E+16,2.10655E+20,1.60485E+17,4.52986E+18,2.75483E+16,8.76182E+19,7.39197E+16
58,3.39169E+20,2.68319E+17,-1.88748E+19,1.25606E+16,-4.37087E+19,2.98504E+16,2.59544E+20,1.96796E+17,5.76907E+18,3.37661E+16,1.08013E+20,9.06455E+16
59,4.16308E+20,3.27769E+17,-2.29841E+19,1.5314E+16,-5.32314E+19,3.60892E+16,3.18535E+20,2.40491E+17,7.30109E+18,4.12471E+16,1.32633E+20,1.10772E+17
60,5.09073E+20,3.9919E+17,-2.78884E+19,1.87037E+16,-6.46027E+19,4.37766E+16,3.8947E+20,2.92949E+17,9.18858E+18,5.03232E+16,1.62252E+20,1.34961E+17
61,6.20245E+20,4.84493E+17,-3.37414E+19,2.26028E+16,-7.81631E+19,5.28052E+16,4.7447E+20,3.55603E+17,1.14793E+19,6.10053E+16,1.97754E+20,1.63811E+17
62,7.53035E+20,5.86976E+17,-4.06746E+19,2.71934E+16,-9.42419E+19,6.348E+16,5.75991E+20,4.309E+17,1.42856E+19,7.37525E+16,2.40178E+20,1.98464E+17
63,9.11232E+20,7.07041E+17,-4.88828E+19,3.27142E+16,-1.13278E+20,7.61729E+16,6.96925E+20,5.19087E+17,1.76904E+19,8.88257E+16,2.90734E+20,2.39082E+17
64,1.09902E+21,8.50309E+17,-5.85711E+19,3.92504E+16,-1.35751E+20,9.11619E+16,8.40471E+20,6.2435E+17,2.17987E+19,1.06774E+17,3.50765E+20,2.87557E+17
65,1.32139E+21,1.01966E+18,-6.99754E+19,4.69589E+16,-1.62208E+20,1.08806E+17,1.01043E+21,7.48794E+17,2.67446E+19,1.27979E+17,4.21867E+20,3.44863E+17
66,1.58388E+21,1.21932E+18,-8.33641E+19,5.6027E+16,-1.93273E+20,1.29523E+17,1.21104E+21,8.95513E+17,3.26707E+19,1.52964E+17,5.05821E+20,4.12425E+17
67,1.89292E+21,1.45408E+18,-9.90428E+19,6.66673E+16,-2.29671E+20,1.5379E+17,1.44722E+21,1.06805E+18,3.97496E+19,1.82328E+17,6.04691E+20,4.91872E+17
68,2.25581E+21,1.72944E+18,-1.17357E+20,7.91214E+16,-2.72182E+20,1.82148E+17,1.72452E+21,1.27044E+18,4.81776E+19,2.16751E+17,7.20817E+20,5.85062E+17
69,2.68086E+21,2.05163E+18,-1.38692E+20,9.36664E+16,-3.21734E+20,2.15214E+17,2.04931E+21,1.50728E+18,5.81884E+19,2.5701E+17,8.56867E+20,6.94108E+17
70,3.17746E+21,2.42774E+18,-1.6351E+20,1.10608E+17,-3.79362E+20,2.53676E+17,2.42874E+21,1.78376E+18,7.00148E+19,3.03978E+17,1.01585E+21,8.21403E+17


==> anc/Ytterbium/FinalC6s/Ytterbium1S0C6.csv <==
n,"(0;0)(0;0)",
30,3.41635E+15,26127300000000
31,5.33751E+15,37479300000000
32,8.18336E+15,53151300000000
33,1.23346E+16,74586600000000
34,1.83054E+16,103651000000000
35,2.67815E+16,142745000000000
36,3.86704E+16,194935000000000
37,5.51609E+16,264117000000000
38,7.77952E+16,355213000000000
39,1.0856E+17,474405000000000
40,1.49996E+17,629429000000000
41,2.05324E+17,829878000000000
42,2.78601E+17,1.08766E+15
43,3.74909E+17,1.41742E+15
44,5.00574E+17,1.83713E+15
45,6.63618E+17,2.6327E+15
46,8.73049E+17,3.0386E+15
47,1.14127E+18,3.87925E+15
48,1.48244E+18,4.92941E+15
49,1.91392E+18,6.23568E+15
50,2.45673E+18,7.85381E+15
51,3.13609E+18,9.85022E+15
52,3.98217E+18,1.23038E+16
53,5.03097E+18,1.53079E+16
54,6.32526E+18,1.89725E+16
55,7.91556E+18,2.34273E+16
56,9.86151E+18,2.88238E+16
57,1.22332E+19,3.53396E+16
58,1.51128E+19,4.31815E+16
59,1.85962E+19,5.25888E+16
60,2.27952E+19,6.3841E+16
61,2.78393E+19,7.72596E+16
62,3.38789E+19,9.32158E+16
63,4.10875E+19,1.12137E+17
64,4.9665E+19,1.34512E+17
65,5.98413E+19,1.60904E+17
66,7.18797E+19,1.91953E+17
67,8.60818E+19,2.2839E+17
68,1.02792E+20,2.71047E+17
69,1.22401E+20,3.20869E+17
70,1.45355E+20,3.78927E+17

